A Dichotomy for Cubic Bipartite Holant Problems with Complex Algebraic Weights

We classify the exact evaluation of $\operatorname{Holant}(f\mid=_3)$ for every fixed complex algebraic symmetric Boolean ternary signature $f$. An input is a cubic bipartite multigraph: every vertex on one side carries $f$, every vertex on the other side carries ternary equality, and no auxiliary signatures are freely available. The tractable signatures are precisely rank-one tensors, generalized equalities, and equality-preserving cube-root diagonal transformations of six affine signatures, together with nonzero scalings and reversal. Every other signature gives a $\#\mathrm{P}$-hard problem under polynomial-time Turing reductions. We also identify the exact real intersection: it consists of the same tractable families as in the rational classification, with real algebraic parameters. The proof preserves degree exactly three on both sides of every oracle instance. A rank-one matrix extracted by interpolation supplies one unary signature only after its unused factor has been absorbed in triples. Over the complex numbers this absorption has three exceptional projective directions. We combine this constraint with projective matrix-group orbits, explicit ternary replacements, and an exhaustive treatment of finite projective orders. The cases of orders three and five include exact polynomial certificates; the certificate identities and a rational-arithmetic verifier are supplied as supplementary material.

==> anc/README.md <==
# Exact supplementary calculations

The files accompany *A Dichotomy for Cubic Bipartite Holant Problems with Complex Algebraic Weights*. The definitions and logical implications appear in Appendix A of the manuscript.

`three_singular_certificates.json` is the mathematical coefficient data for the nine polynomial unit identities in Lemma 20.5. To check those identities, run:

```sh
python3 check_three_singular_stdlib.py
```

This command needs only the Python standard library and the included `fraction_polynomials.py`. It reconstructs all five generators in every one of the nine cases, checks that the recorded generators match them, and verifies that the coefficient sum of the five products is exactly one. It rejects duplicate monomials and non-rational coefficient strings. The certificate's SHA-256 is `48a695554e16e2cf9e4ac7caea79210cc0b06a75cadb31317b4dee3436aaaa1e`.

The remaining programs require Python 3 and SymPy. They may be run independently from this directory:

```sh
python3 verify_complex_boundary.py
python3 verify_complex_low_order_boundary.py
python3 verify_platonic.py
python3 verify_completion.py
python3 verify_appendix_table.py
python3 verify_merge.py
```

Their respective scopes are the repeated-root, singular-first-matrix, common-line, order-two and order-four algebra; the order-five two-pattern elimination and singular order-three coordinate charts; the 44 finite-group invariant cases and five universal trace identities; the zero-endpoint reduction algebra; the four explicit rational functions and six resultants printed in Appendix A.2; and the real tractable intersection, phase identities, and real-matrix examples in Corollary A.1 and Appendix B. The programs write JSON records next to their sources.

None of these programs asserts that a matrix expression is a legal graph operation. Graph incidence formulas, positive-word substitutions, unary absorption, and polynomial-time interpolation are proved in the manuscript. The nine unit identities are the only large coefficient certificates used as a proof component; the other programs reproduce algebraic identities and small finite tables already specified in the text.


==> anc/appendix_table_checks.json <==
{
  "rational_functions": [
    "-(c + 1)**2*(3*c**2 + 4*c + 3)/(c - 1)",
    "(c + 1)**4*(c**2 + c + 1)",
    "-(c + 1)**4*(2*c**4 + 15*c**3 + 16*c**2 + 15*c + 2)/(c - 1)**2",
    "(c + 1)**4*(4*c**4 + 13*c**3 + 16*c**2 + 13*c + 4)/(c - 1)**2"
  ],
  "resultants": [
    5,
    25,
    225,
    1,
    140625,
    15625
  ],
  "all_passed": true
}


==> anc/check_three_singular_stdlib.py <==
"""Independent Fraction-only checker for the nine order-three exclusions."""
from pathlib import Path
import json,itertools,hashlib
import fraction_polynomials as ar
H=Path(__file__).resolve().parent
z,Y,P,c=[ar.var(i) for i in range(4)];one=ar.ONE
add,mul,scale,sq=ar.add,ar.mul,ar.scale,ar.sq
neg=lambda a:scale(a,-1)
X=neg(add(sq(c),c,one));Cp=add(c,one)
base=[add(P,mul(X,c),neg(mul(Y,add(one,X)))),add(mul(Y,add(P,sq(X))),neg(mul(P,add(X,sq(c))))),add(mul(z,mul(P,Cp)),neg(one))]
r,t=one,Y;classes=[]
for k in range(2):
 J=add(mul(P,r),mul(X,t));G=mul(P,mul(add(r,t),add(mul(X,r),mul(c,t))))
 classes.append({'R':add(G,neg(sq(J))),'D':J,'C':add(G,sq(J))})
 r,t=add(r,t),add(mul(X,r),mul(c,t))
path=H/'three_singular_certificates.json';data=json.loads(path.read_text())
assert data['variables']==['z','Y','p','c'] and data['coefficient_field']=='QQ'
expected={''.join(v):base+[classes[i][v[i]] for i in range(2)] for v in itertools.product('RDC',repeat=2)}
assert set(data['certificates'])==set(expected)
decode=lambda terms:ar.decode([[powers+[0],coef] for powers,coef in terms])
for name,entry in data['certificates'].items():
 fs=list(map(decode,entry['generators']));hs=list(map(decode,entry['multipliers']))
 assert fs==expected[name] and len(fs)==len(hs),name
 assert add(*(mul(f,g) for f,g in zip(fs,hs)))==one,name
report={'identities':9,'coefficient_type':'fractions.Fraction','patterns':list(expected),'generators_reconstructed':True,'certificate_sha256':hashlib.sha256(path.read_bytes()).hexdigest()}
(H/'three_singular_stdlib_checks.json').write_text(json.dumps(report,indent=2)+'\n');print(report)


==> anc/completion_checks.json <==
{
  "scope": "zero-endpoint algebra only; reductions are in Proposition21",
  "checks": 5,
  "all_passed": true
}


==> anc/complex_boundary_checks.json <==
{
  "scope": "symbolic identities accompanying hand proofs; not a correctness certificate for reductions",
  "checks": [
    {
      "name": "nilpotent square",
      "passed": true
    },
    {
      "name": "B trace pairing identity",
      "passed": true
    },
    {
      "name": "D trace pairing identity",
      "passed": true
    },
    {
      "name": "elimination of simultaneous trace zeros",
      "passed": true
    },
    {
      "name": "N squared general",
      "passed": true
    },
    {
      "name": "c=1 trace pairing modulo ab=0",
      "passed": true
    },
    {
      "name": "zero eigenvalue A",
      "passed": true
    },
    {
      "name": "D spectral decomposition",
      "passed": true
    },
    {
      "name": "D projector idempotent",
      "passed": true
    },
    {
      "name": "hard binary determinant",
      "passed": true
    },
    {
      "name": "binary affine determinant equation",
      "passed": true
    },
    {
      "name": "affine twelfth relation modulo cross-relation",
      "passed": true
    },
    {
      "name": "isotropic example factorization",
      "passed": true
    },
    {
      "name": "isotropic example Q(u)=0",
      "passed": true
    },
    {
      "name": "isotropic example B pairing nonzero",
      "passed": true,
      "value": "8"
    },
    {
      "name": "four-column absorption example",
      "passed": true,
      "values": [
        "-208",
        "-3584",
        "-50176",
        "-622592"
      ]
    },
    {
      "name": "singular A factorization",
      "passed": true
    },
    {
      "name": "singular row binary determinant",
      "passed": true
    },
    {
      "name": "first isotropic repair BA",
      "passed": true
    },
    {
      "name": "second isotropic repair DA cubic modulo b3=-1",
      "passed": true
    },
    {
      "name": "curve binary determinant",
      "passed": true
    },
    {
      "name": "curve left absorption",
      "passed": true
    },
    {
      "name": "ninth root D determinant",
      "passed": true
    },
    {
      "name": "ninth root D trace square",
      "passed": true
    },
    {
      "name": "ninth root D B commutator",
      "passed": true
    },
    {
      "name": "ninth root B trace",
      "passed": true
    },
    {
      "name": "b=1 actual B row source",
      "passed": true
    },
    {
      "name": "b=1 D decomposition",
      "passed": true
    },
    {
      "name": "b=1 binary determinant",
      "passed": true
    },
    {
      "name": "b=1 affine residual",
      "passed": true
    },
    {
      "name": "nongauge-real example repeated eigenvalue",
      "passed": true
    },
    {
      "name": "nongauge-real example and reversal",
      "passed": true
    },
    {
      "name": "diagonal-rank commutator",
      "passed": true
    },
    {
      "name": "affine-other commutator sign 1",
      "passed": true
    },
    {
      "name": "affine-other commutator sign -1",
      "passed": true
    },
    {
      "name": "one-isotropic affine line B commutator factor",
      "passed": true
    },
    {
      "name": "one-isotropic affine line D commutator remainder",
      "passed": true
    },
    {
      "name": "one-isotropic affine line D trace remainder",
      "passed": true
    },
    {
      "name": "D commutator linear zero excluded",
      "passed": true
    },
    {
      "name": "D trace linear zero excluded",
      "passed": true
    },
    {
      "name": "isotropic affine residual Phi",
      "passed": true
    },
    {
      "name": "Phi row binary determinant",
      "passed": true
    },
    {
      "name": "Phi row binary affine cross test",
      "passed": true
    },
    {
      "name": "both-isotropic f basis transform",
      "passed": true
    },
    {
      "name": "both-isotropic equality transform",
      "passed": true
    },
    {
      "name": "anti-reversal first gadget square",
      "passed": true
    },
    {
      "name": "anti-reversal B plus eigenvalue",
      "passed": true
    },
    {
      "name": "anti-reversal B minus eigenvalue",
      "passed": true
    },
    {
      "name": "anti-reversal Phi ratio",
      "passed": true
    },
    {
      "name": "anti-reversal root transformation",
      "passed": true
    },
    {
      "name": "anti-reversal unit-circle norm difference",
      "passed": true
    },
    {
      "name": "anti-reversal rational residual",
      "passed": true
    },
    {
      "name": "anti-reversal complex residual",
      "passed": true
    },
    {
      "name": "anti-reversal binary residual determinant",
      "passed": true
    },
    {
      "name": "anti-reversal binary residual affine test",
      "passed": true
    },
    {
      "name": "reversal-symmetric B norm difference",
      "passed": true
    },
    {
      "name": "reversal-symmetric imaginary residual Phi",
      "passed": true
    },
    {
      "name": "common-line B row equation",
      "passed": true
    },
    {
      "name": "common-line D remainder",
      "passed": true
    },
    {
      "name": "common-line elimination of b",
      "passed": true
    },
    {
      "name": "common-line zero denominator I",
      "passed": true
    },
    {
      "name": "common-line zero denominator -I",
      "passed": true
    },
    {
      "name": "common-line residual x=a squared",
      "passed": true
    },
    {
      "name": "common-line x=1 factor",
      "passed": true
    },
    {
      "name": "common-line x=-1 factor",
      "passed": true
    },
    {
      "name": "commuting first off-diagonal",
      "passed": true
    },
    {
      "name": "commuting second off-diagonal",
      "passed": true
    },
    {
      "name": "commuting c=1 diagonal",
      "passed": true
    },
    {
      "name": "both isotropic common-line first ratio",
      "passed": true
    },
    {
      "name": "both isotropic common-line second ratio",
      "passed": true
    },
    {
      "name": "order-two square",
      "passed": true
    },
    {
      "name": "order-two B determinant factor",
      "passed": true
    },
    {
      "name": "order-two traces",
      "passed": true
    },
    {
      "name": "order-two D determinant invariant identity",
      "passed": true
    },
    {
      "name": "order-two finite-group D determinant",
      "passed": true
    },
    {
      "name": "order-two finite-group D trace invariant",
      "passed": true
    },
    {
      "name": "all sixteen order-two finite-group D invariants lie outside [0,4]",
      "passed": true
    },
    {
      "name": "order-two singular B actual rank one",
      "passed": true
    },
    {
      "name": "order-two singular B binary determinant",
      "passed": true
    },
    {
      "name": "order-two singular B affine cross",
      "passed": true
    },
    {
      "name": "order-two singular B affine plus resultant",
      "passed": true
    },
    {
      "name": "order-two singular B affine minus resultant",
      "passed": true
    },
    {
      "name": "order-four zero trace B",
      "passed": true
    },
    {
      "name": "order-four D trace",
      "passed": true
    },
    {
      "name": "order-four D determinant",
      "passed": true
    },
    {
      "name": "order-four AD trace",
      "passed": true
    },
    {
      "name": "nilpotent B kernel first contraction relation",
      "passed": true
    },
    {
      "name": "nilpotent B kernel second contraction relation",
      "passed": true
    },
    {
      "name": "order-four S4 exact resultant table",
      "passed": true
    },
    {
      "name": "order-four S4 table has no zero entries",
      "passed": true
    },
    {
      "name": "order-four pair common diagonal relation",
      "passed": true
    },
    {
      "name": "order-four pair upper off-diagonal relation",
      "passed": true
    },
    {
      "name": "order-four pair singular D compatibility",
      "passed": true
    },
    {
      "name": "order-four pair singular D endpoints",
      "passed": true
    },
    {
      "name": "order-four pair endpoint product reduction",
      "passed": true
    },
    {
      "name": "order-four pair fourth-power difference",
      "passed": true
    },
    {
      "name": "order-four pair rank-one exclusion identity",
      "passed": true
    },
    {
      "name": "order-four pair rank-one remainder",
      "passed": true
    }
  ],
  "count": 98,
  "all_passed": true
}


==> anc/complex_low_order_boundary_checks.json <==
{
  "exact_check_groups": 57,
  "passed": [
    "trace B from first invariant",
    "x equals -R/h",
    "pq relation forces R zero",
    "published two-by-two determinant",
    "published two-by-two Cramer p",
    "published two-by-two Cramer q",
    "False raw h scaling 1",
    "False raw h scaling 2",
    "False raw h scaling 3",
    "False raw h scaling 4",
    "False equal squared coefficients",
    "False equal squared coefficients",
    "False equal squared coefficients",
    "False equal squared coefficients",
    "False published first linear combination",
    "False published second linear combination",
    "False coefficient determinant",
    "False Cramer p",
    "False Cramer q",
    "False c=1 sum equation",
    "False c=1 square sum",
    "False c=1 forced sum",
    "False c=1 contradiction",
    "True raw h scaling 1",
    "True raw h scaling 2",
    "True raw h scaling 3",
    "True raw h scaling 4",
    "True equal squared coefficients",
    "True equal squared coefficients",
    "True equal squared coefficients",
    "True equal squared coefficients",
    "True published first linear combination",
    "True published second linear combination",
    "True coefficient determinant",
    "True Cramer p",
    "True Cramer q",
    "True c=1 sum equation",
    "True c=1 square sum",
    "True c=1 forced sum",
    "True c=1 contradiction",
    "order3 row 0 first output",
    "order3 row 0 middle invariant",
    "order3 row 0 last invariant",
    "order3 row 1 first output",
    "order3 row 1 middle invariant",
    "order3 row 1 last invariant",
    "order3 B row equations first",
    "order3 B row equations second",
    "two forbidden eigenlines commutator",
    "two forbidden eigenlines ratio 0",
    "two forbidden eigenlines ratio 1",
    "a=0 absorption",
    "a=0 binary determinant",
    "a=0 binary affine exclusion",
    "infinite B row chart matrix",
    "infinite B row chart contraction",
    "infinite B row chart absorbs after A"
  ],
  "groebner_calls": false,
  "floating_point": false,
  "limits": "Projective orbit, absorption, and finite-pair/common-line arguments are hand proofs in the note."
}


==> anc/complex_order_algebra.py <==
"""Exact algebra for the order-three/order-five singular-B boundary."""
from pathlib import Path
import sys
HERE=Path(__file__).resolve().parent;import sympy as s
a,b,c,x,p,q,h,z=s.symbols('a b c x p q h z')
A=s.Matrix([[1,b],[a,c]])
B=s.Matrix([[1+a*b,a*a+b*c],[a+b*b,a*b+c*c]])
D=s.Matrix([[1+2*a**3+b**3,a*a+2*a*b*b+b*c*c],[a+2*a*a*b+b*b*c,a**3+2*b**3+c**3]])
v=s.Matrix([[b,-a]])
def F(row):r,t=row;return [r+a*t,a*r+b*t,b*r+c*t]
def R(row):j,k,l=F(row);return s.expand(j*l-k*k)
def C(row):j,k,l=F(row);return s.expand(j*l+k*k)
def inv(expr):
 out=0
 for (i,j,k),coef in s.Poly(s.expand(expr),a,b,c).terms():
  m=min(i,j);i-=m;j-=m;assert i%3==j%3==0
  out+=coef*x**m*p**(i//3)*q**(j//3)*c**k
 return s.expand(out)
def five_equations(swapped=False,singular=True):
 vals=[inv(fun(v*M**k)) for k,M,fun in [(1,A,C if swapped else R),(1,A.adjugate(),C if swapped else R),(2,A,R if swapped else C),(2,A.adjugate(),R if swapped else C)]]
 eq=[p*q-x**3]+vals
 if singular:eq=[t.subs(p,c*c+x*(1-c+c*c)-c*q) for t in eq]
 eq=[s.together(t.subs(x,c-(1+c)**2/h)).as_numer_denom()[0] for t in eq]
 return eq+[h*h-3*h+1,z*(1+c)-1]


==> anc/fraction_polynomials.py <==
"""Sparse rational polynomial arithmetic for the two local certificate checkers.

No SymPy import, Groebner algorithm, floating point, or numerical tolerance.
Expected generators are reconstructed from the matrices and contraction map.
"""
from fractions import Fraction
from itertools import product
from pathlib import Path
import hashlib
import json

HERE = Path(__file__).resolve().parent
ZERO = (0,)*5


def const(n):
    return {ZERO: Fraction(n)} if n else {}


def var(i):
    return {tuple(int(j == i) for j in range(5)): Fraction(1)}


def add(*polys):
    answer = {}
    for p in polys:
        for monomial, coef in p.items():
            answer[monomial] = answer.get(monomial, Fraction(0))+coef
    return {m: c for m, c in answer.items() if c}


def scale(p, n):
    return {m: c*n for m, c in p.items() if c*n}


def mul(p, q):
    answer = {}
    for m, c in p.items():
        for n, d in q.items():
            monomial = tuple(x+y for x, y in zip(m, n))
            answer[monomial] = answer.get(monomial, Fraction(0))+c*d
    return {m: c for m, c in answer.items() if c}


def sq(p):
    return mul(p, p)


def decode(entries):
    answer = {}
    for powers, coefficient in entries:
        assert len(powers) == 5
        assert all(type(p) is int and p >= 0 for p in powers)
        monomial = tuple(powers)
        assert monomial not in answer
        coef = Fraction(coefficient)
        assert coef
        answer[monomial] = coef
    return answer


z, t, c, b, a = [var(i) for i in range(5)]
ONE = const(1)


def contract(row):
    r, u = row
    return [add(r, mul(a, u)), add(mul(a, r), mul(b, u)), add(mul(b, r), mul(c, u))]


def times_A(row):
    r, u = row
    return [add(r, mul(a, u)), add(mul(b, r), mul(c, u))]


def conditions(g):
    p, q, r = g
    return {'rank_one': [add(mul(p, r), scale(sq(q), -1))], 'diagonal': [q],
            'affine_plus': [add(p, scale(q, -1)), add(r, q)],
            'affine_minus': [add(p, q), add(r, scale(q, -1))]}




==> anc/platonic_checks.json <==
{
  "scope": "Exact Q(sqrt(5)) exclusions for first-matrix orders 3 and 5.\nNo floating-point assertions are used. These verify algebra, not graph legality.\n",
  "universal_checks": [
    "trace D",
    "det D",
    "trace AD",
    "trace E",
    "det E",
    "order3 rank-one E determinant and trace at d=1",
    "order3 rank-one E determinant and trace at d=1/2",
    "order3 golden AD escape sqrt(5)/2 + 3/2",
    "order3 golden AD escape 3/2 - sqrt(5)/2",
    "order5 residual relation PQ-X^3=-X^2/(s^2 Z^2)",
    "order3 E has row direction (b,-a)",
    "order3 hard binary middle",
    "order3 hard binary endpoint_product",
    "order3 hard binary determinant",
    "order3 hard binary affine_cross"
  ],
  "invariant_cases": [
    {
      "s": "1",
      "t": "1",
      "u": "0",
      "possible": [],
      "detD_nonzero": true
    },
    {
      "s": "1",
      "t": "1",
      "u": "1",
      "possible": [
        [
          "1",
          "-1"
        ]
      ],
      "detD_nonzero": true
    },
    {
      "s": "1",
      "t": "1",
      "u": "2",
      "possible": [],
      "detD_nonzero": true
    },
    {
      "s": "1",
      "t": "1",
      "u": "sqrt(5)/2 + 3/2",
      "possible": [],
      "detD_nonzero": true
    },
    {
      "s": "1",
      "t": "1",
      "u": "3/2 - sqrt(5)/2",
      "possible": [],
      "detD_nonzero": true
    },
    {
      "s": "1",
      "t": "2",
      "u": "0",
      "possible": [],
      "detD_nonzero": true
    },
    {
      "s": "1",
      "t": "2",
      "u": "1",
      "possible": [],
      "detD_nonzero": true
    },
    {
      "s": "1",
      "t": "2",
      "u": "2",
      "possible": [
        [
          "1",
          "-1"
        ]
      ],
      "detD_nonzero": true
    },
    {
      "s": "1",
      "t": "2",
      "u": "sqrt(5)/2 + 3/2",
      "possible": [],
      "detD_nonzero": true
    },
    {
      "s": "1",
      "t": "2",
      "u": "3/2 - sqrt(5)/2",
      "possible": [],
      "detD_nonzero": true
    },
    {
      "s": "1",
      "t": "sqrt(5)/2 + 3/2",
      "u": "0",
      "possible": [],
      "detD_nonzero": true
    },
    {
      "s": "1",
      "t": "sqrt(5)/2 + 3/2",
      "u": "1",
      "possible": [],
      "detD_nonzero": true
    },
    {
      "s": "1",
      "t": "sqrt(5)/2 + 3/2",
      "u": "2",
      "possible": [],
      "detD_nonzero": true
    },
    {
      "s": "1",
      "t": "sqrt(5)/2 + 3/2",
      "u": "sqrt(5)/2 + 3/2",
      "possible": [
        [
          "1",
          "-1"
        ]
      ],
      "detD_nonzero": true
    },
    {
      "s": "1",
      "t": "sqrt(5)/2 + 3/2",
      "u": "3/2 - sqrt(5)/2",
      "possible": [],
      "detD_nonzero": true
    },
    {
      "s": "1",
      "t": "3/2 - sqrt(5)/2",
      "u": "0",
      "possible": [],
      "detD_nonzero": true
    },
    {
      "s": "1",
      "t": "3/2 - sqrt(5)/2",
      "u": "1",
      "possible": [],
      "detD_nonzero": true
    },
    {
      "s": "1",
      "t": "3/2 - sqrt(5)/2",
      "u": "2",
      "possible": [],
      "detD_nonzero": true
    },
    {
      "s": "1",
      "t": "3/2 - sqrt(5)/2",
      "u": "sqrt(5)/2 + 3/2",
      "possible": [],
      "detD_nonzero": true
    },
    {
      "s": "1",
      "t": "3/2 - sqrt(5)/2",
      "u": "3/2 - sqrt(5)/2",
      "possible": [
        [
          "1",
          "-1"
        ]
      ],
      "detD_nonzero": true
    },
    {
      "s": "sqrt(5)/2 + 3/2",
      "t": "1",
      "u": "0",
      "possible": [],
      "detD_nonzero": true
    },
    {
      "s": "sqrt(5)/2 + 3/2",
      "t": "1",
      "u": "1",
      "possible": [],
      "detD_nonzero": true
    },
    {
      "s": "sqrt(5)/2 + 3/2",
      "t": "1",
      "u": "sqrt(5)/2 + 3/2",
      "possible": [],
      "detD_nonzero": true
    },
    {
      "s": "sqrt(5)/2 + 3/2",
      "t": "1",
      "u": "3/2 - sqrt(5)/2",
      "possible": [],
      "detD_nonzero": true
    },
    {
      "s": "sqrt(5)/2 + 3/2",
      "t": "sqrt(5)/2 + 3/2",
      "u": "0",
      "possible": [],
      "detD_nonzero": true
    },
    {
      "s": "sqrt(5)/2 + 3/2",
      "t": "sqrt(5)/2 + 3/2",
      "u": "1",
      "possible": [],
      "detD_nonzero": true
    },
    {
      "s": "sqrt(5)/2 + 3/2",
      "t": "sqrt(5)/2 + 3/2",
      "u": "sqrt(5)/2 + 3/2",
      "possible": [],
      "detD_nonzero": true
    },
    {
      "s": "sqrt(5)/2 + 3/2",
      "t": "sqrt(5)/2 + 3/2",
      "u": "3/2 - sqrt(5)/2",
      "possible": [],
      "detD_nonzero": true
    },
    {
      "s": "sqrt(5)/2 + 3/2",
      "t": "3/2 - sqrt(5)/2",
      "u": "0",
      "possible": [],
      "detD_nonzero": true
    },
    {
      "s": "sqrt(5)/2 + 3/2",
      "t": "3/2 - sqrt(5)/2",
      "u": "1",
      "possible": [],
      "detD_nonzero": true
    },
    {
      "s": "sqrt(5)/2 + 3/2",
      "t": "3/2 - sqrt(5)/2",
      "u": "sqrt(5)/2 + 3/2",
      "possible": [],
      "detD_nonzero": true
    },
    {
      "s": "sqrt(5)/2 + 3/2",
      "t": "3/2 - sqrt(5)/2",
      "u": "3/2 - sqrt(5)/2",
      "possible": [
        [
          "3/2 - sqrt(5)/2",
          "-7/2 + 3*sqrt(5)/2"
        ]
      ],
      "detD_nonzero": true
    },
    {
      "s": "3/2 - sqrt(5)/2",
      "t": "1",
      "u": "0",
      "possible": [],
      "detD_nonzero": true
    },
    {
      "s": "3/2 - sqrt(5)/2",
      "t": "1",
      "u": "1",
      "possible": [],
      "detD_nonzero": true
    },
    {
      "s": "3/2 - sqrt(5)/2",
      "t": "1",
      "u": "sqrt(5)/2 + 3/2",
      "possible": [],
      "detD_nonzero": true
    },
    {
      "s": "3/2 - sqrt(5)/2",
      "t": "1",
      "u": "3/2 - sqrt(5)/2",
      "possible": [],
      "detD_nonzero": true
    },
    {
      "s": "3/2 - sqrt(5)/2",
      "t": "sqrt(5)/2 + 3/2",
      "u": "0",
      "possible": [],
      "detD_nonzero": true
    },
    {
      "s": "3/2 - sqrt(5)/2",
      "t": "sqrt(5)/2 + 3/2",
      "u": "1",
      "possible": [],
      "detD_nonzero": true
    },
    {
      "s": "3/2 - sqrt(5)/2",
      "t": "sqrt(5)/2 + 3/2",
      "u": "sqrt(5)/2 + 3/2",
      "possible": [
        [
          "sqrt(5)/2 + 3/2",
          "-7/2 - 3*sqrt(5)/2"
        ]
      ],
      "detD_nonzero": true
    },
    {
      "s": "3/2 - sqrt(5)/2",
      "t": "sqrt(5)/2 + 3/2",
      "u": "3/2 - sqrt(5)/2",
      "possible": [],
      "detD_nonzero": true
    },
    {
      "s": "3/2 - sqrt(5)/2",
      "t": "3/2 - sqrt(5)/2",
      "u": "0",
      "possible": [],
      "detD_nonzero": true
    },
    {
      "s": "3/2 - sqrt(5)/2",
      "t": "3/2 - sqrt(5)/2",
      "u": "1",
      "possible": [],
      "detD_nonzero": true
    },
    {
      "s": "3/2 - sqrt(5)/2",
      "t": "3/2 - sqrt(5)/2",
      "u": "sqrt(5)/2 + 3/2",
      "possible": [],
      "detD_nonzero": true
    },
    {
      "s": "3/2 - sqrt(5)/2",
      "t": "3/2 - sqrt(5)/2",
      "u": "3/2 - sqrt(5)/2",
      "possible": [],
      "detD_nonzero": true
    }
  ],
  "exceptions": [
    {
      "s": "1",
      "t": "1",
      "u": "1",
      "L": "-1",
      "I_D": "1"
    },
    {
      "s": "1",
      "t": "2",
      "u": "2",
      "L": "-1",
      "I_D": "1"
    },
    {
      "s": "1",
      "t": "sqrt(5)/2 + 3/2",
      "u": "sqrt(5)/2 + 3/2",
      "L": "-1",
      "I_D": "1"
    },
    {
      "s": "1",
      "t": "3/2 - sqrt(5)/2",
      "u": "3/2 - sqrt(5)/2",
      "L": "-1",
      "I_D": "1"
    },
    {
      "s": "sqrt(5)/2 + 3/2",
      "t": "3/2 - sqrt(5)/2",
      "u": "3/2 - sqrt(5)/2",
      "L": "-7/2 + 3*sqrt(5)/2",
      "I_D": "3/2 - sqrt(5)/2"
    },
    {
      "s": "3/2 - sqrt(5)/2",
      "t": "sqrt(5)/2 + 3/2",
      "u": "sqrt(5)/2 + 3/2",
      "L": "-7/2 - 3*sqrt(5)/2",
      "I_D": "sqrt(5)/2 + 3/2"
    }
  ],
  "all_passed": true
}


==> anc/three_singular_certificates.json <==
{"variables":["z","Y","p","c"],"coefficient_field":"QQ","identity":"sum_i generator_i * multiplier_i = 1","certificates":{"RR":{"generators":[[[[0,1,0,2],"1"],[[0,1,0,1],"1"],[[0,0,1,0],"1"],[[0,0,0,3],"-1"],[[0,0,0,2],"-1"],[[0,0,0,1],"-1"]],[[[0,1,1,0],"1"],[[0,1,0,4],"1"],[[0,1,0,3],"2"],[[0,1,0,2],"3"],[[0,1,0,1],"2"],[[0,1,0,0],"1"],[[0,0,1,1],"1"],[[0,0,1,0],"1"]],[[[1,0,1,1],"1"],[[1,0,1,0],"1"],[[0,0,0,0],"-1"]],[[[0,2,1,1],"1"],[[0,2,0,4],"-1"],[[0,2,0,3],"-2"],[[0,2,0,2],"-3"],[[0,2,0,1],"-2"],[[0,2,0,0],"-1"],[[0,1,1,2],"1"],[[0,1,1,1],"2"],[[0,1,1,0],"1"],[[0,0,2,0],"-1"],[[0,0,1,2],"-1"],[[0,0,1,1],"-1"],[[0,0,1,0],"-1"]],[[[0,2,2,0],"-1"],[[0,2,1,3],"2"],[[0,2,1,2],"1"],[[0,2,1,0],"-1"],[[0,2,0,6],"-1"],[[0,2,0,5],"-2"],[[0,2,0,4],"-3"],[[0,2,0,3],"-2"],[[0,2,0,2],"-1"],[[0,1,2,0],"-2"],[[0,1,1,4],"-3"],[[0,1,1,3],"-4"],[[0,1,1,2],"-6"],[[0,1,1,1],"-4"],[[0,1,1,0],"-3"],[[0,1,0,7],"2"],[[0,1,0,6],"6"],[[0,1,0,5],"12"],[[0,1,0,4],"14"],[[0,1,0,3],"12"],[[0,1,0,2],"6"],[[0,1,0,1],"2"],[[0,0,2,0],"-1"],[[0,0,1,5],"1"],[[0,0,1,4],"1"],[[0,0,1,2],"-3"],[[0,0,1,1],"-3"],[[0,0,1,0],"-2"],[[0,0,0,8],"-1"],[[0,0,0,7],"-4"],[[0,0,0,6],"-10"],[[0,0,0,5],"-16"],[[0,0,0,4],"-19"],[[0,0,0,3],"-16"],[[0,0,0,2],"-10"],[[0,0,0,1],"-4"],[[0,0,0,0],"-1"]]],"multipliers":[[[[5,2,1,1],"1"],[[5,2,1,0],"1"],[[5,1,3,0],"1/2"],[[5,1,2,0],"-1/2"],[[5,1,1,2],"-1"],[[5,1,1,1],"-1"],[[5,1,1,0],"-1"],[[4,3,1,1],"3"],[[4,3,1,0],"7/2"],[[4,3,0,3],"1"],[[4,3,0,2],"2"],[[4,3,0,1],"3"],[[4,3,0,0],"2"],[[4,2,3,0],"3/2"],[[4,2,2,0],"-3/2"],[[4,2,1,2],"-5/4"],[[4,2,1,1],"3/2"],[[4,2,1,0],"13/4"],[[4,2,0,4],"1"],[[4,2,0,3],"4"],[[4,2,0,2],"7"],[[4,2,0,1],"8"],[[4,2,0,0],"3"],[[4,1,3,1],"7/8"],[[4,1,3,0],"17/8"],[[4,1,2,1],"-7/8"],[[4,1,2,0],"-25/8"],[[4,1,1,3],"-7/4"],[[4,1,1,2],"-13/2"],[[4,1,1,1],"-15/2"],[[4,1,1,0],"-15/4"],[[4,1,0,5],"-1"],[[4,1,0,4],"-3"],[[4,1,0,3],"-6"],[[4,1,0,2],"-7"],[[4,1,0,1],"-5"],[[4,1,0,0],"-2"],[[4,0,3,0],"-3/2"],[[4,0,2,0],"3/2"],[[4,0,1,2],"3"],[[4,0,1,1],"3"],[[4,0,1,0],"3"],[[3,4,1,1],"-7/8"],[[3,4,1,0],"5/8"],[[3,4,0,3],"3"],[[3,4,0,2],"6"],[[3,4,0,1],"9"],[[3,4,0,0],"6"],[[3,3,3,0],"-7/16"],[[3,3,2,0],"-21/16"],[[3,3,1,2],"-27/16"],[[3,3,1,1],"-25/8"],[[3,3,1,0],"151/16"],[[3,3,0,4],"19/4"],[[3,3,0,3],"79/4"],[[3,3,0,2],"139/4"],[[3,3,0,1],"161/4"],[[3,3,0,0],"35/2"],[[3,2,3,1],"-27/32"],[[3,2,3,0],"35/32"],[[3,2,2,1],"-81/32"],[[3,2,2,0],"-115/32"],[[3,2,1,3],"-19/16"],[[3,2,1,2],"-53/8"],[[3,2,1,1],"-21/4"],[[3,2,1,0],"191/16"],[[3,2,0,5],"-5/4"],[[3,2,0,4],"7/4"],[[3,2,0,3],"33/4"],[[3,2,0,2],"65/4"],[[3,2,0,1],"65/4"],[[3,2,0,0],"1/4"],[[3,1,3,2],"-19/32"],[[3,1,3,1],"3/32"],[[3,1,3,0],"-13/8"],[[3,1,2,2],"-57/32"],[[3,1,2,1],"-141/32"],[[3,1,2,0],"-43/16"],[[3,1,1,3],"-7/4"],[[3,1,1,2],"3"],[[3,1,1,1],"17"],[[3,1,1,0],"47/4"],[[3,1,0,6],"-7/4"],[[3,1,0,5],"-19/2"],[[3,1,0,4],"-105/4"],[[3,1,0,3],"-199/4"],[[3,1,0,2],"-119/2"],[[3,1,0,1],"-193/4"],[[3,1,0,0],"-21"],[[3,0,3,1],"-3/8"],[[3,0,3,0],"-13/8"],[[3,0,2,1],"3/8"],[[3,0,2,0],"37/8"],[[3,0,1,3],"3/4"],[[3,0,1,2],"11/2"],[[3,0,1,1],"-1/2"],[[3,0,1,0],"-29/4"],[[3,0,0,5],"3"],[[3,0,0,4],"9"],[[3,0,0,3],"18"],[[3,0,0,2],"21"],[[3,0,0,1],"15"],[[3,0,0,0],"6"],[[2,5,1,0],"-7/16"],[[2,5,0,3],"-7/8"],[[2,5,0,2],"-7/4"],[[2,5,0,1],"-21/8"],[[2,5,0,0],"-7/4"],[[2,4,1,1],"-13/32"],[[2,4,1,0],"-49/32"],[[2,4,0,4],"-55/16"],[[2,4,0,3],"-103/16"],[[2,4,0,2],"-179/16"],[[2,4,0,1],"-117/16"],[[2,4,0,0],"-7/4"],[[2,3,3,0],"-7/16"],[[2,3,2,0],"-21/16"],[[2,3,1,2],"1/4"],[[2,3,1,1],"-33/4"],[[2,3,1,0],"7/16"],[[2,3,0,5],"-59/16"],[[2,3,0,4],"-133/16"],[[2,3,0,3],"-233/16"],[[2,3,0,2],"-215/16"],[[2,3,0,1],"-67/16"],[[2,3,0,0],"-83/16"],[[2,2,3,1],"-27/32"],[[2,2,3,0],"-7/32"],[[2,2,2,1],"-81/32"],[[2,2,2,0],"-49/32"],[[2,2,1,3],"19/32"],[[2,2,1,2],"-31/8"],[[2,2,1,1],"91/32"],[[2,2,1,0],"3/16"],[[2,2,0,6],"-11/16"],[[2,2,0,5],"-45/8"],[[2,2,0,4],"-291/16"],[[2,2,0,3],"-649/16"],[[2,2,0,2],"-213/4"],[[2,2,0,1],"-783/16"],[[2,2,0,0],"-265/8"],[[2,1,3,2],"-19/32"],[[2,1,3,1],"-7/16"],[[2,1,3,0],"-59/32"],[[2,1,2,2],"-57/32"],[[2,1,2,1],"-5/2"],[[2,1,2,0],"17/32"],[[2,1,1,3],"41/32"],[[2,1,1,2],"295/32"],[[2,1,1,1],"317/16"],[[2,1,1,0],"-45/16"],[[2,1,0,7],"19/16"],[[2,1,0,6],"27/8"],[[2,1,0,5],"147/16"],[[2,1,0,4],"201/16"],[[2,1,0,3],"125/16"],[[2,1,0,2],"9/16"],[[2,1,0,1],"-141/8"],[[2,1,0,0],"-287/16"],[[2,0,3,2],"11/32"],[[2,0,3,1],"9/32"],[[2,0,3,0],"3/2"],[[2,0,2,2],"33/32"],[[2,0,2,1],"49/32"],[[2,0,2,0],"37/16"],[[2,0,1,2],"-13/4"],[[2,0,1,1],"-31/2"],[[2,0,1,0],"-91/4"],[[2,0,0,6],"3/4"],[[2,0,0,5],"11/2"],[[2,0,0,4],"57/4"],[[2,0,0,3],"99/4"],[[2,0,0,2],"53/2"],[[2,0,0,1],"65/4"],[[2,0,0,0],"17"],[[1,5,1,0],"-7/16"],[[1,5,0,3],"-7/8"],[[1,5,0,2],"-7/4"],[[1,5,0,1],"-21/8"],[[1,5,0,0],"-7/4"],[[1,4,1,1],"15/32"],[[1,4,1,0],"-63/32"],[[1,4,0,4],"-55/16"],[[1,4,0,3],"-145/16"],[[1,4,0,2],"-263/16"],[[1,4,0,1],"-243/16"],[[1,4,0,0],"-7"],[[1,3,1,2],"31/16"],[[1,3,1,1],"-87/32"],[[1,3,1,0],"-119/32"],[[1,3,0,5],"-59/16"],[[1,3,0,4],"-93/8"],[[1,3,0,3],"-215/8"],[[1,3,0,2],"-34"],[[1,3,0,1],"-217/8"],[[1,3,0,0],"-199/16"],[[1,2,1,3],"57/32"],[[1,2,1,2],"1/8"],[[1,2,1,1],"87/32"],[[1,2,1,0],"-79/16"],[[1,2,0,6],"-11/16"],[[1,2,0,5],"-43/16"],[[1,2,0,4],"-77/8"],[[1,2,0,3],"-71/4"],[[1,2,0,2],"-321/16"],[[1,2,0,1],"-15"],[[1,2,0,0],"-143/16"],[[1,1,1,3],"-7/16"],[[1,1,1,2],"-7/32"],[[1,1,1,1],"-197/32"],[[1,1,1,0],"-77/16"],[[1,1,0,7],"19/16"],[[1,1,0,6],"93/16"],[[1,1,0,5],"301/16"],[[1,1,0,4],"163/4"],[[1,1,0,3],"511/8"],[[1,1,0,2],"1161/16"],[[1,1,0,1],"733/16"],[[1,1,0,0],"353/16"],[[1,0,1,3],"-11/32"],[[1,0,1,2],"13/32"],[[1,0,1,1],"-5/16"],[[1,0,1,0],"23/8"],[[1,0,0,7],"-11/16"],[[1,0,0,6],"-21/8"],[[1,0,0,5],"-143/16"],[[1,0,0,4],"-281/16"],[[1,0,0,3],"-429/16"],[[1,0,0,2],"-437/16"],[[1,0,0,1],"-131/8"],[[1,0,0,0],"187/16"],[[0,2,0,0],"7/4"],[[0,1,0,0],"57/8"],[[0,0,0,0],"-23/8"]],[[[5,3,0,1],"1"],[[5,3,0,0],"1"],[[5,2,2,0],"1/2"],[[5,2,1,0],"-1/2"],[[5,2,0,2],"-1"],[[5,2,0,1],"-1"],[[5,2,0,0],"-1"],[[4,4,0,1],"3"],[[4,4,0,0],"3"],[[4,3,2,0],"3/2"],[[4,3,1,0],"-3/2"],[[4,3,0,2],"-5/4"],[[4,3,0,1],"3/2"],[[4,3,0,0],"5/4"],[[4,2,2,1],"7/8"],[[4,2,2,0],"17/8"],[[4,2,1,1],"-7/8"],[[4,2,1,0],"-25/8"],[[4,2,0,3],"-7/4"],[[4,2,0,2],"-11/2"],[[4,2,0,1],"-12"],[[4,2,0,0],"-35/4"],[[4,1,2,0],"-3/2"],[[4,1,1,0],"3/2"],[[4,1,0,2],"6"],[[4,1,0,1],"6"],[[4,1,0,0],"6"],[[3,5,0,1],"-7/8"],[[3,5,0,0],"-7/8"],[[3,4,2,0],"-7/16"],[[3,4,1,0],"-21/16"],[[3,4,0,2],"-27/16"],[[3,4,0,1],"-4"],[[3,4,0,0],"21/16"],[[3,3,2,1],"-27/32"],[[3,3,2,0],"35/32"],[[3,3,1,1],"-81/32"],[[3,3,1,0],"-115/32"],[[3,3,0,3],"-19/16"],[[3,3,0,2],"-29/8"],[[3,3,0,1],"-89/4"],[[3,3,0,0],"-161/16"],[[3,2,2,2],"-19/32"],[[3,2,2,1],"3/32"],[[3,2,2,0],"-13/8"],[[3,2,1,2],"-57/32"],[[3,2,1,1],"-141/32"],[[3,2,1,0],"-43/16"],[[3,2,0,2],"73/8"],[[3,2,0,1],"-31/8"],[[3,2,0,0],"15/4"],[[3,1,2,1],"-3/8"],[[3,1,2,0],"-13/8"],[[3,1,1,1],"3/8"],[[3,1,1,0],"37/8"],[[3,1,0,3],"11/2"],[[3,1,0,2],"21"],[[3,1,0,1],"61/2"],[[3,1,0,0],"43/2"],[[3,0,0,2],"-9"],[[3,0,0,1],"-9"],[[3,0,0,0],"-9"],[[2,5,0,1],"7/16"],[[2,5,0,0],"-7/8"],[[2,4,2,0],"-7/16"],[[2,4,1,0],"-21/16"],[[2,4,0,2],"41/32"],[[2,4,0,1],"-61/32"],[[2,4,0,0],"7/4"],[[2,3,2,1],"-27/32"],[[2,3,2,0],"-7/32"],[[2,3,1,1],"-81/32"],[[2,3,1,0],"-49/32"],[[2,3,0,3],"9/16"],[[2,3,0,2],"69/16"],[[2,3,0,1],"-111/32"],[[2,3,0,0],"-53/32"],[[2,2,2,2],"-19/32"],[[2,2,2,1],"-7/16"],[[2,2,2,0],"-59/32"],[[2,2,1,2],"-57/32"],[[2,2,1,1],"-5/2"],[[2,2,1,0],"17/32"],[[2,2,0,4],"-35/32"],[[2,2,0,3],"13/32"],[[2,2,0,2],"249/32"],[[2,2,0,1],"905/32"],[[2,2,0,0],"183/8"],[[2,1,2,2],"11/32"],[[2,1,2,1],"9/32"],[[2,1,2,0],"3/2"],[[2,1,1,2],"33/32"],[[2,1,1,1],"49/32"],[[2,1,1,0],"37/16"],[[2,1,0,5],"-19/16"],[[2,1,0,4],"-101/16"],[[2,1,0,3],"-79/8"],[[2,1,0,2],"-359/16"],[[2,1,0,1],"-49/16"],[[2,1,0,0],"-61/8"],[[2,0,0,3],"-3/4"],[[2,0,0,2],"-27/2"],[[2,0,0,1],"-21/2"],[[2,0,0,0],"-51/4"],[[1,5,0,1],"21/16"],[[1,4,0,2],"95/32"],[[1,4,0,1],"133/32"],[[1,4,0,0],"49/16"],[[1,3,0,3],"7/4"],[[1,3,0,2],"153/32"],[[1,3,0,1],"161/16"],[[1,3,0,0],"133/32"],[[1,2,0,4],"-35/32"],[[1,2,0,3],"-97/32"],[[1,2,0,2],"-239/32"],[[1,2,0,1],"19/8"],[[1,2,0,0],"91/32"],[[1,1,0,5],"-19/16"],[[1,1,0,4],"-191/32"],[[1,1,0,3],"-427/32"],[[1,1,0,2],"-739/32"],[[1,1,0,1],"-811/32"],[[1,1,0,0],"-299/16"],[[1,0,0,5],"11/16"],[[1,0,0,4],"53/16"],[[1,0,0,3],"59/8"],[[1,0,0,2],"225/16"],[[1,0,0,1],"231/16"],[[1,0,0,0],"53/8"]],[[[4,4,0,1],"-1"],[[4,4,0,0],"-1"],[[4,3,2,0],"-1/2"],[[4,3,1,0],"1/2"],[[4,3,0,2],"-1"],[[4,3,0,1],"-3"],[[4,3,0,0],"-1"],[[4,2,2,1],"-1"],[[4,2,2,0],"-1"],[[4,2,1,1],"1"],[[4,2,1,0],"1"],[[4,2,0,3],"3"],[[4,2,0,2],"6"],[[4,2,0,1],"6"],[[4,2,0,0],"3"],[[4,1,2,2],"1/2"],[[4,1,2,1],"1/2"],[[4,1,2,0],"1/2"],[[4,1,1,2],"-1/2"],[[4,1,1,1],"-1/2"],[[4,1,1,0],"-1/2"],[[4,1,0,4],"-1"],[[4,1,0,3],"-2"],[[4,1,0,2],"-3"],[[4,1,0,1],"-2"],[[4,1,0,0],"-1"],[[3,5,0,1],"-3"],[[3,5,0,0],"-3"],[[3,4,2,0],"-3/2"],[[3,4,1,0],"3/2"],[[3,4,0,2],"-19/4"],[[3,4,0,1],"-15"],[[3,4,0,0],"-29/4"],[[3,3,2,1],"-31/8"],[[3,3,2,0],"-41/8"],[[3,3,1,1],"31/8"],[[3,3,1,0],"49/8"],[[3,3,0,3],"29/4"],[[3,3,0,2],"17/2"],[[3,3,0,1],"11/2"],[[3,3,0,0],"31/4"],[[3,2,2,2],"-1/4"],[[3,2,2,1],"-9/2"],[[3,2,2,0],"-5/4"],[[3,2,1,2],"1/4"],[[3,2,1,1],"13/2"],[[3,2,1,0],"13/4"],[[3,2,0,4],"9/4"],[[3,2,0,3],"75/4"],[[3,2,0,2],"29"],[[3,2,0,1],"129/4"],[[3,2,0,0],"55/4"],[[3,1,2,3],"7/8"],[[3,1,2,2],"3"],[[3,1,2,1],"6"],[[3,1,2,0],"41/8"],[[3,1,1,3],"-7/8"],[[3,1,1,2],"-4"],[[3,1,1,1],"-13/2"],[[3,1,1,0],"-69/8"],[[3,1,0,5],"-7/4"],[[3,1,0,4],"-33/4"],[[3,1,0,3],"-79/4"],[[3,1,0,2],"-125/4"],[[3,1,0,1],"-99/4"],[[3,1,0,0],"-53/4"],[[3,0,2,2],"-3/2"],[[3,0,2,1],"-3/2"],[[3,0,2,0],"-3/2"],[[3,0,1,2],"3/2"],[[3,0,1,1],"3/2"],[[3,0,1,0],"3/2"],[[3,0,0,4],"3"],[[3,0,0,3],"6"],[[3,0,0,2],"9"],[[3,0,0,1],"6"],[[3,0,0,0],"3"],[[2,6,0,1],"7/8"],[[2,6,0,0],"7/8"],[[2,5,2,0],"7/16"],[[2,5,1,0],"21/16"],[[2,5,0,2],"55/16"],[[2,5,0,1],"3"],[[2,5,0,0],"7/16"],[[2,4,2,1],"55/32"],[[2,4,2,0],"-7/32"],[[2,4,1,1],"165/32"],[[2,4,1,0],"199/32"],[[2,4,0,3],"59/16"],[[2,4,0,2],"25/8"],[[2,4,0,1],"-3/2"],[[2,4,0,0],"33/16"],[[2,3,2,2],"59/32"],[[2,3,2,1],"-33/32"],[[2,3,2,0],"-1"],[[2,3,1,2],"177/32"],[[2,3,1,1],"491/32"],[[2,3,1,0],"137/16"],[[2,3,0,4],"11/16"],[[2,3,0,3],"185/16"],[[2,3,0,2],"91/8"],[[2,3,0,1],"303/16"],[[2,3,0,0],"245/16"],[[2,2,2,3],"11/32"],[[2,2,2,2],"5/4"],[[2,2,2,1],"59/16"],[[2,2,2,0],"191/32"],[[2,2,1,3],"33/32"],[[2,2,1,2],"25/4"],[[2,2,1,1],"147/16"],[[2,2,1,0],"-331/32"],[[2,2,0,5],"-19/16"],[[2,2,0,4],"-13/16"],[[2,2,0,3],"-11/16"],[[2,2,0,2],"-341/16"],[[2,2,0,1],"-129/16"],[[2,2,0,0],"-85/16"],[[2,1,2,4],"-19/32"],[[2,1,2,3],"-1/2"],[[2,1,2,2],"-11/8"],[[2,1,2,1],"79/32"],[[2,1,2,0],"13/8"],[[2,1,1,4],"-57/32"],[[2,1,1,3],"-99/16"],[[2,1,1,2],"-35/4"],[[2,1,1,1],"-611/32"],[[2,1,1,0],"-389/16"],[[2,1,0,5],"-7/4"],[[2,1,0,4],"13/4"],[[2,1,0,3],"51/8"],[[2,1,0,2],"37/4"],[[2,1,0,1],"23/4"],[[2,1,0,0],"-75/8"],[[2,0,2,3],"-3/8"],[[2,0,2,2],"-2"],[[2,0,2,1],"-2"],[[2,0,2,0],"-13/8"],[[2,0,1,3],"3/8"],[[2,0,1,2],"5"],[[2,0,1,1],"7/2"],[[2,0,1,0],"97/8"],[[2,0,0,5],"3/4"],[[2,0,0,4],"25/4"],[[2,0,0,3],"-1/4"],[[2,0,0,2],"9/4"],[[2,0,0,1],"-13/4"],[[2,0,0,0],"13/4"],[[1,6,0,1],"7/8"],[[1,6,0,0],"7/8"],[[1,5,2,0],"7/16"],[[1,5,1,0],"21/16"],[[1,5,0,2],"55/16"],[[1,5,0,1],"45/8"],[[1,5,0,0],"49/16"],[[1,4,2,1],"55/32"],[[1,4,2,0],"35/32"],[[1,4,1,1],"165/32"],[[1,4,1,0],"133/32"],[[1,4,0,3],"59/16"],[[1,4,0,2],"103/16"],[[1,4,0,1],"15/2"],[[1,4,0,0],"35/8"],[[1,3,2,2],"59/32"],[[1,3,2,1],"17/8"],[[1,3,2,0],"59/32"],[[1,3,1,2],"177/32"],[[1,3,1,1],"149/16"],[[1,3,1,0],"39/32"],[[1,3,0,4],"11/16"],[[1,3,0,3],"21/8"],[[1,3,0,2],"-3"],[[1,3,0,1],"-29/16"],[[1,3,0,0],"-1"],[[1,2,2,3],"11/32"],[[1,2,2,2],"21/32"],[[1,2,2,1],"103/32"],[[1,2,2,0],"63/32"],[[1,2,1,3],"33/32"],[[1,2,1,2],"111/32"],[[1,2,1,1],"-5/32"],[[1,2,1,0],"-341/32"],[[1,2,0,5],"-19/16"],[[1,2,0,4],"-15/4"],[[1,2,0,3],"-61/4"],[[1,2,0,2],"-437/16"],[[1,2,0,1],"-169/8"],[[1,2,0,0],"-109/8"],[[1,1,2,4],"-19/32"],[[1,1,2,3],"-55/32"],[[1,1,2,2],"-33/8"],[[1,1,2,1],"-187/32"],[[1,1,2,0],"-155/32"],[[1,1,1,4],"-57/32"],[[1,1,1,3],"-203/32"],[[1,1,1,2],"-8"],[[1,1,1,1],"-421/32"],[[1,1,1,0],"-35/32"],[[1,1,0,5],"11/16"],[[1,1,0,4],"197/16"],[[1,1,0,3],"395/16"],[[1,1,0,2],"847/16"],[[1,1,0,1],"635/16"],[[1,1,0,0],"167/16"],[[1,0,2,4],"11/32"],[[1,0,2,3],"5/8"],[[1,0,2,2],"17/8"],[[1,0,2,1],"57/32"],[[1,0,2,0],"3/2"],[[1,0,1,4],"33/32"],[[1,0,1,3],"41/16"],[[1,0,1,2],"9/2"],[[1,0,1,1],"107/32"],[[1,0,1,0],"251/16"],[[1,0,0,4],"-19/4"],[[1,0,0,3],"-211/8"],[[1,0,0,2],"-59/2"],[[1,0,0,1],"-99/4"],[[1,0,0,0],"-25/8"],[[0,3,0,2],"7/4"],[[0,3,0,1],"7/4"],[[0,2,1,0],"7/4"],[[0,2,0,3],"-7/4"],[[0,2,0,2],"43/8"],[[0,2,0,1],"43/8"],[[0,1,1,0],"57/8"],[[0,1,0,3],"-57/8"],[[0,1,0,2],"-10"],[[0,1,0,1],"-10"],[[0,0,1,0],"-23/8"],[[0,0,0,3],"23/8"],[[0,0,0,2],"23/8"],[[0,0,0,1],"23/8"],[[0,0,0,0],"-1"]],[[[5,2,0,1],"1"],[[5,2,0,0],"1"],[[5,1,2,0],"1/2"],[[5,1,1,0],"-1/2"],[[5,1,0,2],"-1"],[[5,1,0,1],"-1"],[[5,1,0,0],"-1"],[[4,3,0,1],"3"],[[4,3,0,0],"3"],[[4,2,2,0],"3/2"],[[4,2,1,0],"-3/2"],[[4,2,0,2],"-5/4"],[[4,2,0,1],"5/2"],[[4,2,0,0],"9/4"],[[4,1,2,1],"7/8"],[[4,1,2,0],"17/8"],[[4,1,1,1],"-7/8"],[[4,1,1,0],"-25/8"],[[4,1,0,3],"-7/4"],[[4,1,0,2],"-13/2"],[[4,1,0,1],"-10"],[[4,1,0,0],"-31/4"],[[4,0,2,0],"-3/2"],[[4,0,1,0],"3/2"],[[4,0,0,2],"3"],[[4,0,0,1],"3"],[[4,0,0,0],"3"],[[3,4,0,1],"-7/8"],[[3,4,0,0],"-7/8"],[[3,3,2,0],"-7/16"],[[3,3,1,0],"-21/16"],[[3,3,0,2],"-27/16"],[[3,3,0,1],"-1"],[[3,3,0,0],"69/16"],[[3,2,2,1],"-27/32"],[[3,2,2,0],"35/32"],[[3,2,1,1],"-81/32"],[[3,2,1,0],"-115/32"],[[3,2,0,3],"-19/16"],[[3,2,0,2],"-39/8"],[[3,2,0,1],"-41/4"],[[3,2,0,0],"-45/16"],[[3,1,2,2],"-19/32"],[[3,1,2,1],"3/32"],[[3,1,2,0],"-13/8"],[[3,1,1,2],"-57/32"],[[3,1,1,1],"-141/32"],[[3,1,1,0],"-43/16"],[[3,1,0,3],"-7/4"],[[3,1,0,2],"-9/8"],[[3,1,0,1],"-41/8"],[[3,1,0,0],"-4"],[[3,0,2,1],"-3/8"],[[3,0,2,0],"-13/8"],[[3,0,1,1],"3/8"],[[3,0,1,0],"37/8"],[[3,0,0,3],"3/4"],[[3,0,0,2],"11/2"],[[3,0,0,1],"7"],[[3,0,0,0],"19/4"],[[2,4,0,1],"-7/16"],[[2,4,0,0],"-7/4"],[[2,3,2,0],"-7/16"],[[2,3,1,0],"-21/16"],[[2,3,0,2],"-13/32"],[[2,3,0,1],"-129/32"],[[2,3,0,0],"21/16"],[[2,2,2,1],"-27/32"],[[2,2,2,0],"-7/32"],[[2,2,1,1],"-81/32"],[[2,2,1,0],"-49/32"],[[2,2,0,3],"1/4"],[[2,2,0,2],"-5/4"],[[2,2,0,1],"-97/32"],[[2,2,0,0],"-119/32"],[[2,1,2,2],"-19/32"],[[2,1,2,1],"-7/16"],[[2,1,2,0],"-59/32"],[[2,1,1,2],"-57/32"],[[2,1,1,1],"-5/2"],[[2,1,1,0],"17/32"],[[2,1,0,4],"19/32"],[[2,1,0,3],"85/32"],[[2,1,0,2],"293/32"],[[2,1,0,1],"581/32"],[[2,1,0,0],"135/16"],[[2,0,2,2],"11/32"],[[2,0,2,1],"9/32"],[[2,0,2,0],"3/2"],[[2,0,1,2],"33/32"],[[2,0,1,1],"49/32"],[[2,0,1,0],"37/16"],[[2,0,0,2],"-17/8"],[[2,0,0,1],"1/8"],[[2,0,0,0],"-9/2"],[[1,4,0,1],"7/16"],[[1,4,0,0],"-7/8"],[[1,3,0,2],"41/32"],[[1,3,0,1],"-19/32"],[[1,2,0,3],"23/16"],[[1,2,0,2],"37/32"],[[1,2,0,1],"33/8"],[[1,2,0,0],"-7/32"],[[1,1,0,4],"19/32"],[[1,1,0,3],"41/32"],[[1,1,0,2],"119/32"],[[1,1,0,1],"105/16"],[[1,1,0,0],"151/32"],[[1,0,0,4],"-11/32"],[[1,0,0,3],"-31/32"],[[1,0,0,2],"-77/32"],[[1,0,0,1],"-177/32"],[[1,0,0,0],"-37/8"]],[[[4,1,0,0],"1"],[[3,2,0,0],"3"],[[3,1,0,1],"7/4"],[[3,1,0,0],"17/4"],[[3,0,0,0],"-3"],[[2,3,0,0],"-7/8"],[[2,2,0,1],"-27/16"],[[2,2,0,0],"35/16"],[[2,1,0,2],"-19/16"],[[2,1,0,1],"3/16"],[[2,1,0,0],"-27/8"],[[2,0,0,1],"-3/4"],[[2,0,0,0],"-13/4"],[[1,3,0,0],"-7/8"],[[1,2,0,1],"-27/16"],[[1,2,0,0],"-7/16"],[[1,1,0,2],"-19/16"],[[1,1,0,1],"-7/8"],[[1,1,0,0],"-61/16"],[[1,0,0,2],"11/16"],[[1,0,0,1],"9/16"],[[1,0,0,0],"25/8"]]]},"RD":{"generators":[[[[0,1,0,2],"1"],[[0,1,0,1],"1"],[[0,0,1,0],"1"],[[0,0,0,3],"-1"],[[0,0,0,2],"-1"],[[0,0,0,1],"-1"]],[[[0,1,1,0],"1"],[[0,1,0,4],"1"],[[0,1,0,3],"2"],[[0,1,0,2],"3"],[[0,1,0,1],"2"],[[0,1,0,0],"1"],[[0,0,1,1],"1"],[[0,0,1,0],"1"]],[[[1,0,1,1],"1"],[[1,0,1,0],"1"],[[0,0,0,0],"-1"]],[[[0,2,1,1],"1"],[[0,2,0,4],"-1"],[[0,2,0,3],"-2"],[[0,2,0,2],"-3"],[[0,2,0,1],"-2"],[[0,2,0,0],"-1"],[[0,1,1,2],"1"],[[0,1,1,1],"2"],[[0,1,1,0],"1"],[[0,0,2,0],"-1"],[[0,0,1,2],"-1"],[[0,0,1,1],"-1"],[[0,0,1,0],"-1"]],[[[0,1,1,0],"1"],[[0,1,0,3],"-1"],[[0,1,0,2],"-1"],[[0,1,0,1],"-1"],[[0,0,1,0],"1"],[[0,0,0,4],"1"],[[0,0,0,3],"2"],[[0,0,0,2],"3"],[[0,0,0,1],"2"],[[0,0,0,0],"1"]]],"multipliers":[[[[3,1,2,1],"-1/3"],[[3,1,2,0],"-1/3"],[[3,0,2,2],"1/3"],[[3,0,2,1],"1/3"],[[2,2,2,1],"7/9"],[[2,2,2,0],"7/9"],[[2,2,1,1],"4/9"],[[2,2,1,0],"4/9"],[[2,1,3,0],"-4/9"],[[2,1,2,2],"-7/9"],[[2,1,2,1],"11/18"],[[2,1,1,4],"-1/2"],[[2,1,1,3],"-4/3"],[[2,1,1,2],"-22/9"],[[2,1,1,1],"-25/18"],[[2,1,1,0],"-5/9"],[[2,0,3,1],"4/9"],[[2,0,2,2],"-8/9"],[[2,0,2,1],"1"],[[2,0,2,0],"2/3"],[[2,0,1,5],"1/2"],[[2,0,1,4],"3/2"],[[2,0,1,3],"7/3"],[[2,0,1,2],"29/18"],[[2,0,1,1],"8/9"],[[2,0,1,0],"1/3"],[[1,2,2,1],"-7/6"],[[1,2,2,0],"-7/9"],[[1,2,1,4],"7/6"],[[1,2,1,3],"28/9"],[[1,2,1,2],"14/3"],[[1,2,1,1],"17/6"],[[1,2,1,0],"1/3"],[[1,2,0,4],"2/3"],[[1,2,0,3],"16/9"],[[1,2,0,2],"8/3"],[[1,2,0,1],"2"],[[1,2,0,0],"4/9"],[[1,1,3,0],"2/3"],[[1,1,2,3],"-2/3"],[[1,1,2,2],"-4/3"],[[1,1,2,1],"-40/9"],[[1,1,2,0],"-1"],[[1,1,1,5],"-7/6"],[[1,1,1,4],"-43/18"],[[1,1,1,3],"-44/9"],[[1,1,1,2],"-95/18"],[[1,1,1,1],"-31/6"],[[1,1,1,0],"-47/18"],[[1,1,0,5],"-2/3"],[[1,1,0,4],"-17/9"],[[1,1,0,3],"-73/18"],[[1,1,0,2],"-37/9"],[[1,1,0,1],"-29/9"],[[1,1,0,0],"-23/18"],[[1,0,3,0],"8/9"],[[1,0,2,4],"2/3"],[[1,0,2,3],"14/9"],[[1,0,2,2],"8/3"],[[1,0,2,1],"4/9"],[[1,0,2,0],"37/18"],[[1,0,1,5],"-10/9"],[[1,0,1,4],"-17/9"],[[1,0,1,3],"-49/18"],[[1,0,1,2],"-2/3"],[[1,0,1,1],"2/3"],[[1,0,1,0],"5/9"],[[1,0,0,5],"-1/9"],[[1,0,0,4],"1/9"],[[1,0,0,3],"-5/18"],[[1,0,0,2],"1/3"],[[1,0,0,1],"1/18"],[[1,0,0,0],"-1/9"]],[[[2,1,1,1],"1/2"],[[2,1,1,0],"1/3"],[[2,0,1,2],"-1/3"],[[2,0,1,0],"1/2"],[[1,2,1,1],"-7/6"],[[1,2,1,0],"-7/9"],[[1,2,0,1],"-2/3"],[[1,2,0,0],"-4/9"],[[1,1,2,0],"2/3"],[[1,1,1,2],"7/9"],[[1,1,1,1],"-10/9"],[[1,1,1,0],"1/2"],[[1,1,0,2],"4/9"],[[1,1,0,1],"-1/9"],[[1,1,0,0],"1/2"],[[1,0,2,1],"-4/9"],[[1,0,1,2],"8/9"],[[1,0,1,1],"5/18"],[[1,0,1,0],"8/9"],[[1,0,0,2],"5/9"],[[1,0,0,1],"19/18"],[[1,0,0,0],"11/9"]],[[[2,2,1,2],"1/3"],[[2,2,1,1],"1/3"],[[2,1,1,3],"-1/3"],[[2,1,1,2],"-1/3"],[[2,0,2,1],"-1/3"],[[2,0,2,0],"-1/3"],[[2,0,1,3],"-1/3"],[[2,0,1,2],"-2/3"],[[2,0,1,1],"-2/3"],[[2,0,1,0],"-1/3"],[[1,3,1,2],"-7/9"],[[1,3,1,1],"-7/9"],[[1,3,0,2],"-4/9"],[[1,3,0,1],"-4/9"],[[1,2,2,1],"4/9"],[[1,2,1,3],"7/9"],[[1,2,1,2],"-1/9"],[[1,2,1,1],"1/3"],[[1,2,0,3],"4/9"],[[1,2,0,2],"-1/9"],[[1,2,0,1],"2/9"],[[1,1,2,2],"-4/9"],[[1,1,2,1],"7/9"],[[1,1,2,0],"7/9"],[[1,1,1,3],"5/3"],[[1,1,1,2],"11/9"],[[1,1,1,1],"2"],[[1,1,1,0],"11/9"],[[1,1,0,3],"1"],[[1,1,0,2],"2/3"],[[1,1,0,1],"13/18"],[[1,1,0,0],"5/18"],[[1,0,3,0],"-4/9"],[[1,0,2,2],"-4/9"],[[1,0,2,1],"4/9"],[[1,0,2,0],"-7/9"],[[1,0,1,3],"8/9"],[[1,0,1,2],"11/9"],[[1,0,1,1],"29/18"],[[1,0,1,0],"-5/9"],[[1,0,0,3],"5/9"],[[1,0,0,2],"1/2"],[[1,0,0,1],"1/2"],[[1,0,0,0],"-1/18"],[[0,0,0,0],"-1"]],[[[2,0,1,1],"1/6"],[[2,0,1,0],"1/3"],[[1,1,1,1],"-7/18"],[[1,1,1,0],"-7/9"],[[1,1,0,1],"-2/9"],[[1,1,0,0],"-4/9"],[[1,0,2,0],"2/9"],[[1,0,1,1],"-2/9"],[[1,0,1,0],"5/6"],[[1,0,0,1],"4/9"],[[1,0,0,0],"17/18"]],[[[3,0,2,1],"1/3"],[[3,0,2,0],"1/3"],[[2,1,2,1],"-7/9"],[[2,1,2,0],"-7/9"],[[2,1,1,3],"-1/2"],[[2,1,1,2],"-1"],[[2,1,1,1],"-29/18"],[[2,1,1,0],"-7/9"],[[2,0,3,0],"4/9"],[[2,0,2,1],"-25/18"],[[2,0,1,4],"1/2"],[[2,0,1,3],"1"],[[2,0,1,2],"5/6"],[[2,0,1,1],"-2/9"],[[2,0,1,0],"-5/18"],[[1,2,1,3],"7/6"],[[1,2,1,2],"7/3"],[[1,2,1,1],"49/18"],[[1,2,1,0],"7/9"],[[1,2,0,3],"2/3"],[[1,2,0,2],"4/3"],[[1,2,0,1],"14/9"],[[1,2,0,0],"4/9"],[[1,1,2,2],"-2/3"],[[1,1,2,1],"5/18"],[[1,1,2,0],"1/9"],[[1,1,1,4],"-7/6"],[[1,1,1,3],"-11/9"],[[1,1,1,2],"-41/18"],[[1,1,1,1],"-3/2"],[[1,1,1,0],"-1/2"],[[1,1,0,4],"-2/3"],[[1,1,0,3],"-11/9"],[[1,1,0,2],"-47/18"],[[1,1,0,1],"-19/9"],[[1,1,0,0],"-17/18"],[[1,0,3,0],"-2/3"],[[1,0,2,3],"2/3"],[[1,0,2,2],"8/9"],[[1,0,2,1],"20/9"],[[1,0,2,0],"-7/9"],[[1,0,1,4],"-10/9"],[[1,0,1,3],"-7/9"],[[1,0,1,2],"-5/6"],[[1,0,1,1],"19/18"],[[1,0,1,0],"1/3"],[[1,0,0,4],"-1/9"],[[1,0,0,3],"2/9"],[[1,0,0,2],"-7/18"],[[1,0,0,1],"1/2"],[[1,0,0,0],"-1/18"]]]},"RC":{"generators":[[[[0,1,0,2],"1"],[[0,1,0,1],"1"],[[0,0,1,0],"1"],[[0,0,0,3],"-1"],[[0,0,0,2],"-1"],[[0,0,0,1],"-1"]],[[[0,1,1,0],"1"],[[0,1,0,4],"1"],[[0,1,0,3],"2"],[[0,1,0,2],"3"],[[0,1,0,1],"2"],[[0,1,0,0],"1"],[[0,0,1,1],"1"],[[0,0,1,0],"1"]],[[[1,0,1,1],"1"],[[1,0,1,0],"1"],[[0,0,0,0],"-1"]],[[[0,2,1,1],"1"],[[0,2,0,4],"-1"],[[0,2,0,3],"-2"],[[0,2,0,2],"-3"],[[0,2,0,1],"-2"],[[0,2,0,0],"-1"],[[0,1,1,2],"1"],[[0,1,1,1],"2"],[[0,1,1,0],"1"],[[0,0,2,0],"-1"],[[0,0,1,2],"-1"],[[0,0,1,1],"-1"],[[0,0,1,0],"-1"]],[[[0,2,2,0],"1"],[[0,2,1,3],"-2"],[[0,2,1,2],"-3"],[[0,2,1,1],"-4"],[[0,2,1,0],"-1"],[[0,2,0,6],"1"],[[0,2,0,5],"2"],[[0,2,0,4],"3"],[[0,2,0,3],"2"],[[0,2,0,2],"1"],[[0,1,2,0],"2"],[[0,1,1,4],"1"],[[0,1,1,2],"2"],[[0,1,1,0],"1"],[[0,1,0,7],"-2"],[[0,1,0,6],"-6"],[[0,1,0,5],"-12"],[[0,1,0,4],"-14"],[[0,1,0,3],"-12"],[[0,1,0,2],"-6"],[[0,1,0,1],"-2"],[[0,0,2,0],"1"],[[0,0,1,5],"1"],[[0,0,1,4],"5"],[[0,0,1,3],"8"],[[0,0,1,2],"9"],[[0,0,1,1],"5"],[[0,0,1,0],"2"],[[0,0,0,8],"1"],[[0,0,0,7],"4"],[[0,0,0,6],"10"],[[0,0,0,5],"16"],[[0,0,0,4],"19"],[[0,0,0,3],"16"],[[0,0,0,2],"10"],[[0,0,0,1],"4"],[[0,0,0,0],"1"]]],"multipliers":[[[[5,0,2,1],"1"],[[5,0,2,0],"1"],[[4,1,1,3],"1"],[[4,1,1,2],"2"],[[4,1,1,1],"3"],[[4,1,1,0],"1"],[[4,0,2,2],"23/12"],[[4,0,2,1],"35/6"],[[4,0,2,0],"59/12"],[[4,0,1,0],"-1"],[[3,2,1,2],"3/40"],[[3,2,1,1],"41/60"],[[3,2,1,0],"73/120"],[[3,1,3,1],"-1/80"],[[3,1,3,0],"-73/720"],[[3,1,2,1],"33/80"],[[3,1,2,0],"-871/720"],[[3,1,1,4],"23/12"],[[3,1,1,3],"307/40"],[[3,1,1,2],"1327/120"],[[3,1,1,1],"389/36"],[[3,1,1,0],"71/36"],[[3,1,0,4],"1/2"],[[3,1,0,2],"-1/2"],[[3,1,0,1],"-2"],[[3,1,0,0],"-3/2"],[[3,0,3,2],"1/80"],[[3,0,3,1],"19/60"],[[3,0,3,0],"-103/144"],[[3,0,2,3],"11/12"],[[3,0,2,2],"209/48"],[[3,0,2,1],"479/40"],[[3,0,2,0],"681/80"],[[3,0,1,3],"221/120"],[[3,0,1,2],"437/180"],[[3,0,1,1],"-43/180"],[[3,0,1,0],"-1919/360"],[[2,3,1,1],"3/80"],[[2,3,1,0],"73/240"],[[2,3,0,4],"3/40"],[[2,3,0,3],"91/120"],[[2,3,0,2],"173/120"],[[2,3,0,1],"79/40"],[[2,3,0,0],"73/60"],[[2,2,1,3],"7/40"],[[2,2,1,2],"193/120"],[[2,2,1,1],"493/144"],[[2,2,1,0],"299/80"],[[2,2,0,5],"1/40"],[[2,2,0,4],"-259/180"],[[2,2,0,3],"-91/45"],[[2,2,0,2],"-329/90"],[[2,2,0,1],"-263/180"],[[2,2,0,0],"-451/360"],[[2,1,3,2],"-7/240"],[[2,1,3,1],"-89/360"],[[2,1,3,0],"-377/720"],[[2,1,2,2],"311/240"],[[2,1,2,1],"1897/360"],[[2,1,2,0],"-3719/720"],[[2,1,1,5],"11/12"],[[2,1,1,4],"739/120"],[[2,1,1,3],"289/16"],[[2,1,1,2],"4409/240"],[[2,1,1,1],"2791/180"],[[2,1,1,0],"41/120"],[[2,1,0,6],"-1/8"],[[2,1,0,5],"-86/45"],[[2,1,0,4],"-947/72"],[[2,1,0,3],"-3581/120"],[[2,1,0,2],"-1309/30"],[[2,1,0,1],"-12527/360"],[[2,1,0,0],"-2681/180"],[[2,0,3,3],"-11/80"],[[2,0,3,2],"11/240"],[[2,0,3,1],"1837/720"],[[2,0,3,0],"-599/144"],[[2,0,2,3],"11/16"],[[2,0,2,2],"1531/240"],[[2,0,2,1],"1131/80"],[[2,0,2,0],"-793/240"],[[2,0,1,4],"9/8"],[[2,0,1,3],"6077/720"],[[2,0,1,2],"11/360"],[[2,0,1,1],"-785/48"],[[2,0,1,0],"-3083/180"],[[2,0,0,7],"1/40"],[[2,0,0,6],"121/120"],[[2,0,0,5],"1543/360"],[[2,0,0,4],"587/60"],[[2,0,0,3],"147/10"],[[2,0,0,2],"4747/360"],[[2,0,0,1],"3029/360"],[[2,0,0,0],"289/72"],[[1,3,1,2],"7/80"],[[1,3,1,1],"89/120"],[[1,3,1,0],"377/240"],[[1,3,0,5],"7/40"],[[1,3,0,4],"11/6"],[[1,3,0,3],"199/30"],[[1,3,0,2],"133/12"],[[1,3,0,1],"1487/120"],[[1,3,0,0],"377/60"],[[1,2,1,3],"23/60"],[[1,2,1,2],"911/720"],[[1,2,1,1],"-133/90"],[[1,2,1,0],"1567/240"],[[1,2,0,6],"127/120"],[[1,2,0,5],"2479/360"],[[1,2,0,4],"871/60"],[[1,2,0,3],"172/5"],[[1,2,0,2],"6551/180"],[[1,2,0,1],"4469/120"],[[1,2,0,0],"3421/360"],[[1,1,1,4],"-61/240"],[[1,1,1,3],"-371/360"],[[1,1,1,2],"-1723/720"],[[1,1,1,1],"-383/24"],[[1,1,1,0],"-23/360"],[[1,1,0,7],"25/24"],[[1,1,0,6],"2363/360"],[[1,1,0,5],"431/120"],[[1,1,0,4],"-5371/180"],[[1,1,0,3],"-8593/120"],[[1,1,0,2],"-7591/72"],[[1,1,0,1],"-23081/360"],[[1,1,0,0],"-6049/180"],[[1,0,1,5],"-11/20"],[[1,0,1,4],"-679/240"],[[1,0,1,3],"1081/720"],[[1,0,1,2],"5777/720"],[[1,0,1,1],"-761/48"],[[1,0,1,0],"77/24"],[[1,0,0,8],"-11/40"],[[1,0,0,7],"-61/30"],[[1,0,0,6],"-703/180"],[[1,0,0,5],"-83/72"],[[1,0,0,4],"197/20"],[[1,0,0,3],"8611/360"],[[1,0,0,2],"1133/45"],[[1,0,0,1],"494/15"],[[1,0,0,0],"1115/72"]],[[[5,1,1,1],"1"],[[5,1,1,0],"1"],[[4,1,1,2],"23/12"],[[4,1,1,1],"13/3"],[[4,1,1,0],"41/12"],[[4,1,0,0],"-1"],[[4,0,1,2],"1"],[[4,0,1,1],"1"],[[4,0,1,0],"1"],[[3,3,0,2],"3/40"],[[3,3,0,1],"41/60"],[[3,3,0,0],"73/120"],[[3,2,2,1],"-1/80"],[[3,2,2,0],"-73/720"],[[3,2,1,1],"33/80"],[[3,2,1,0],"-871/720"],[[3,2,0,3],"-3/40"],[[3,2,0,2],"-101/40"],[[3,2,0,1],"-103/36"],[[3,2,0,0],"-35/18"],[[3,1,2,2],"1/80"],[[3,1,2,1],"19/60"],[[3,1,2,0],"-103/144"],[[3,1,1,3],"11/12"],[[3,1,1,2],"71/48"],[[3,1,1,1],"129/40"],[[3,1,1,0],"211/80"],[[3,1,0,3],"221/120"],[[3,1,0,2],"151/90"],[[3,1,0,1],"317/180"],[[3,1,0,0],"-749/360"],[[3,0,1,3],"23/12"],[[3,0,1,2],"35/6"],[[3,0,1,1],"35/6"],[[3,0,1,0],"47/12"],[[3,0,0,3],"1/2"],[[3,0,0,2],"-1/2"],[[3,0,0,1],"-1/2"],[[3,0,0,0],"-1"],[[2,3,0,3],"7/40"],[[2,3,0,2],"371/240"],[[2,3,0,1],"297/80"],[[2,3,0,0],"377/120"],[[2,2,2,2],"-7/240"],[[2,2,2,1],"-89/360"],[[2,2,2,0],"-377/720"],[[2,2,1,2],"311/240"],[[2,2,1,1],"1897/360"],[[2,2,1,0],"-3719/720"],[[2,2,0,4],"33/40"],[[2,2,0,3],"401/120"],[[2,2,0,2],"-29/720"],[[2,2,0,1],"-143/180"],[[2,2,0,0],"-2069/720"],[[2,1,2,3],"-11/80"],[[2,1,2,2],"11/240"],[[2,1,2,1],"1837/720"],[[2,1,2,0],"-599/144"],[[2,1,1,3],"-11/16"],[[2,1,1,2],"-59/240"],[[2,1,1,1],"101/80"],[[2,1,1,0],"-2623/240"],[[2,1,0,4],"19/16"],[[2,1,0,3],"1043/180"],[[2,1,0,2],"971/60"],[[2,1,0,1],"753/40"],[[2,1,0,0],"3931/720"],[[2,0,1,4],"11/12"],[[2,0,1,3],"53/12"],[[2,0,1,2],"19/2"],[[2,0,1,1],"103/12"],[[2,0,1,0],"61/12"],[[2,0,0,5],"-3/40"],[[2,0,0,4],"-3/5"],[[2,0,0,3],"-377/40"],[[2,0,0,2],"-1165/72"],[[2,0,0,1],"-727/45"],[[2,0,0,0],"-2819/360"],[[1,3,0,3],"-21/80"],[[1,3,0,2],"-89/40"],[[1,3,0,1],"-377/80"],[[1,2,0,4],"-53/40"],[[1,2,0,3],"-413/80"],[[1,2,0,2],"289/720"],[[1,2,0,1],"-19949/720"],[[1,2,0,0],"-3821/720"],[[1,1,0,5],"-19/80"],[[1,1,0,4],"-559/240"],[[1,1,0,3],"701/120"],[[1,1,0,2],"1193/20"],[[1,1,0,1],"5011/240"],[[1,1,0,0],"6299/240"],[[1,0,0,6],"33/40"],[[1,0,0,5],"197/40"],[[1,0,0,4],"73/120"],[[1,0,0,3],"-4411/180"],[[1,0,0,2],"-1201/40"],[[1,0,0,1],"-821/24"],[[1,0,0,0],"-2851/360"]],[[[4,2,1,1],"-1"],[[4,2,1,0],"-1"],[[4,1,1,2],"-2"],[[4,1,1,1],"-4"],[[4,1,1,0],"-2"],[[4,0,1,3],"1"],[[4,0,1,2],"2"],[[4,0,1,1],"2"],[[4,0,1,0],"1"],[[3,2,1,2],"-23/12"],[[3,2,1,1],"-16/3"],[[3,2,1,0],"-41/12"],[[3,2,0,1],"1"],[[3,2,0,0],"1"],[[3,1,1,3],"-23/6"],[[3,1,1,2],"-16"],[[3,1,1,1],"-21"],[[3,1,1,0],"-59/6"],[[3,1,0,2],"-1"],[[3,1,0,1],"-1"],[[3,1,0,0],"-1"],[[3,0,2,0],"-1/2"],[[3,0,1,4],"23/12"],[[3,0,1,3],"31/4"],[[3,0,1,2],"67/6"],[[3,0,1,1],"37/4"],[[3,0,1,0],"41/12"],[[2,4,0,2],"-3/40"],[[2,4,0,1],"-41/60"],[[2,4,0,0],"-73/120"],[[2,3,2,1],"1/80"],[[2,3,2,0],"73/720"],[[2,3,1,1],"-33/80"],[[2,3,1,0],"871/720"],[[2,3,0,3],"-3/40"],[[2,3,0,2],"121/120"],[[2,3,0,1],"5/18"],[[2,3,0,0],"131/180"],[[2,2,2,2],"1/80"],[[2,2,2,1],"-4/45"],[[2,2,2,0],"661/720"],[[2,2,1,3],"-11/12"],[[2,2,1,2],"-1013/240"],[[2,2,1,1],"-1997/360"],[[2,2,1,0],"-157/720"],[[2,2,0,4],"9/40"],[[2,2,0,3],"247/60"],[[2,2,0,2],"1069/90"],[[2,2,0,1],"1687/120"],[[2,2,0,0],"637/90"],[[2,1,2,3],"-3/80"],[[2,1,2,2],"-139/180"],[[2,1,2,1],"41/60"],[[2,1,2,0],"319/240"],[[2,1,1,4],"-11/6"],[[2,1,1,3],"-887/80"],[[2,1,1,2],"-3101/90"],[[2,1,1,1],"-14333/360"],[[2,1,1,0],"-13129/720"],[[2,1,0,5],"-3/40"],[[2,1,0,4],"-377/60"],[[2,1,0,3],"-97/6"],[[2,1,0,2],"-175/8"],[[2,1,0,1],"-197/12"],[[2,1,0,0],"-241/30"],[[2,0,2,4],"1/80"],[[2,0,2,3],"79/240"],[[2,0,2,2],"-139/360"],[[2,0,2,1],"-977/720"],[[2,0,2,0],"-385/144"],[[2,0,1,5],"11/12"],[[2,0,1,4],"253/48"],[[2,0,1,3],"3449/240"],[[2,0,1,2],"1931/120"],[[2,0,1,1],"919/80"],[[2,0,1,0],"351/80"],[[2,0,0,5],"221/120"],[[2,0,0,4],"1537/360"],[[2,0,0,3],"1871/360"],[[2,0,0,2],"563/120"],[[2,0,0,1],"163/72"],[[2,0,0,0],"481/360"],[[1,4,0,3],"-7/40"],[[1,4,0,2],"-199/120"],[[1,4,0,1],"-37/8"],[[1,4,0,0],"-377/120"],[[1,3,2,2],"7/240"],[[1,3,2,1],"89/360"],[[1,3,2,0],"377/720"],[[1,3,1,2],"-311/240"],[[1,3,1,1],"-1897/360"],[[1,3,1,0],"3719/720"],[[1,3,0,4],"-47/40"],[[1,3,0,3],"-104/15"],[[1,3,0,2],"-3413/360"],[[1,3,0,1],"-1007/60"],[[1,3,0,0],"-761/180"],[[1,2,2,3],"47/240"],[[1,2,2,2],"73/144"],[[1,2,2,1],"-727/720"],[[1,2,2,0],"3749/720"],[[1,2,1,3],"-677/240"],[[1,2,1,2],"-11797/720"],[[1,2,1,1],"-1573/240"],[[1,2,1,0],"15307/720"],[[1,2,0,5],"-59/40"],[[1,2,0,4],"-297/40"],[[1,2,0,3],"311/180"],[[1,2,0,2],"6773/360"],[[1,2,0,1],"5701/360"],[[1,2,0,0],"559/45"],[[1,1,2,4],"59/240"],[[1,1,2,3],"-67/720"],[[1,1,2,2],"-1079/180"],[[1,1,2,1],"587/240"],[[1,1,2,0],"1871/240"],[[1,1,1,4],"-43/80"],[[1,1,1,3],"-6379/720"],[[1,1,1,2],"-1617/40"],[[1,1,1,1],"-913/48"],[[1,1,1,0],"1039/720"],[[1,1,0,6],"33/40"],[[1,1,0,5],"233/120"],[[1,1,0,4],"-983/60"],[[1,1,0,3],"-395/24"],[[1,1,0,2],"-355/24"],[[1,1,0,1],"-202/15"],[[1,1,0,0],"-269/30"],[[1,0,2,5],"-11/80"],[[1,0,2,4],"-11/120"],[[1,0,2,3],"1771/720"],[[1,0,2,2],"-97/48"],[[1,0,2,1],"-403/120"],[[1,0,2,0],"-965/144"],[[1,0,1,5],"11/16"],[[1,0,1,4],"683/120"],[[1,0,1,3],"3499/240"],[[1,0,1,2],"137/80"],[[1,0,1,1],"149/24"],[[1,0,1,0],"137/240"],[[1,0,0,6],"43/40"],[[1,0,0,5],"137/18"],[[1,0,0,4],"191/180"],[[1,0,0,3],"-43/18"],[[1,0,0,2],"-451/90"],[[1,0,0,1],"277/180"],[[1,0,0,0],"1409/360"],[[0,0,0,0],"-1"]],[[[5,0,1,1],"1"],[[5,0,1,0],"1"],[[4,0,1,2],"23/12"],[[4,0,1,1],"16/3"],[[4,0,1,0],"53/12"],[[4,0,0,0],"-1"],[[3,2,0,2],"3/40"],[[3,2,0,1],"41/60"],[[3,2,0,0],"73/120"],[[3,1,2,1],"-1/80"],[[3,1,2,0],"-73/720"],[[3,1,1,1],"33/80"],[[3,1,1,0],"-871/720"],[[3,1,0,3],"-3/40"],[[3,1,0,2],"-101/40"],[[3,1,0,1],"-103/36"],[[3,1,0,0],"-35/18"],[[3,0,2,2],"1/80"],[[3,0,2,1],"19/60"],[[3,0,2,0],"-103/144"],[[3,0,1,3],"11/12"],[[3,0,1,2],"163/48"],[[3,0,1,1],"1087/120"],[[3,0,1,0],"1573/240"],[[3,0,0,3],"221/120"],[[3,0,0,2],"98/45"],[[3,0,0,1],"227/180"],[[3,0,0,0],"-1109/360"],[[2,2,0,3],"7/40"],[[2,2,0,2],"389/240"],[[2,2,0,1],"211/48"],[[2,2,0,0],"15/4"],[[2,1,2,2],"-7/240"],[[2,1,2,1],"-89/360"],[[2,1,2,0],"-377/720"],[[2,1,1,2],"311/240"],[[2,1,1,1],"1897/360"],[[2,1,1,0],"-3719/720"],[[2,1,0,4],"33/40"],[[2,1,0,3],"49/15"],[[2,1,0,2],"-1721/720"],[[2,1,0,1],"-751/360"],[[2,1,0,0],"-2593/720"],[[2,0,2,3],"-11/80"],[[2,0,2,2],"11/240"],[[2,0,2,1],"1837/720"],[[2,0,2,0],"-599/144"],[[2,0,1,3],"11/48"],[[2,0,1,2],"1001/240"],[[2,0,1,1],"2363/240"],[[2,0,1,0],"-1403/240"],[[2,0,0,4],"89/80"],[[2,0,0,3],"247/36"],[[2,0,0,2],"893/120"],[[2,0,0,1],"2047/360"],[[2,0,0,0],"-233/144"],[[1,2,0,3],"-7/80"],[[1,2,0,2],"-17/30"],[[1,2,0,1],"-7/80"],[[1,2,0,0],"377/120"],[[1,1,0,4],"-1/2"],[[1,1,0,3],"-119/80"],[[1,1,0,2],"811/720"],[[1,1,0,1],"-2327/144"],[[1,1,0,0],"-259/240"],[[1,0,0,5],"-33/80"],[[1,0,0,4],"-219/80"],[[1,0,0,3],"-37/30"],[[1,0,0,2],"3181/360"],[[1,0,0,1],"-8011/720"],[[1,0,0,0],"9953/720"]],[[[2,1,0,1],"-1/40"],[[2,1,0,0],"-73/360"],[[2,0,0,2],"1/40"],[[2,0,0,1],"14/15"],[[2,0,0,0],"481/360"],[[1,1,0,2],"-7/120"],[[1,1,0,1],"-89/180"],[[1,1,0,0],"-377/360"],[[1,0,0,3],"-11/40"],[[1,0,0,2],"-29/24"],[[1,0,0,1],"493/360"],[[1,0,0,0],"1409/360"]]]},"DR":{"generators":[[[[0,1,0,2],"1"],[[0,1,0,1],"1"],[[0,0,1,0],"1"],[[0,0,0,3],"-1"],[[0,0,0,2],"-1"],[[0,0,0,1],"-1"]],[[[0,1,1,0],"1"],[[0,1,0,4],"1"],[[0,1,0,3],"2"],[[0,1,0,2],"3"],[[0,1,0,1],"2"],[[0,1,0,0],"1"],[[0,0,1,1],"1"],[[0,0,1,0],"1"]],[[[1,0,1,1],"1"],[[1,0,1,0],"1"],[[0,0,0,0],"-1"]],[[[0,1,0,2],"-1"],[[0,1,0,1],"-1"],[[0,1,0,0],"-1"],[[0,0,1,0],"1"]],[[[0,2,2,0],"-1"],[[0,2,1,3],"2"],[[0,2,1,2],"1"],[[0,2,1,0],"-1"],[[0,2,0,6],"-1"],[[0,2,0,5],"-2"],[[0,2,0,4],"-3"],[[0,2,0,3],"-2"],[[0,2,0,2],"-1"],[[0,1,2,0],"-2"],[[0,1,1,4],"-3"],[[0,1,1,3],"-4"],[[0,1,1,2],"-6"],[[0,1,1,1],"-4"],[[0,1,1,0],"-3"],[[0,1,0,7],"2"],[[0,1,0,6],"6"],[[0,1,0,5],"12"],[[0,1,0,4],"14"],[[0,1,0,3],"12"],[[0,1,0,2],"6"],[[0,1,0,1],"2"],[[0,0,2,0],"-1"],[[0,0,1,5],"1"],[[0,0,1,4],"1"],[[0,0,1,2],"-3"],[[0,0,1,1],"-3"],[[0,0,1,0],"-2"],[[0,0,0,8],"-1"],[[0,0,0,7],"-4"],[[0,0,0,6],"-10"],[[0,0,0,5],"-16"],[[0,0,0,4],"-19"],[[0,0,0,3],"-16"],[[0,0,0,2],"-10"],[[0,0,0,1],"-4"],[[0,0,0,0],"-1"]]],"multipliers":[[[[2,1,1,2],"295/32"],[[2,1,1,1],"391/32"],[[2,1,1,0],"69/32"],[[2,0,2,1],"165/16"],[[2,0,2,0],"99/32"],[[2,0,1,1],"667/64"],[[2,0,1,0],"215/64"],[[1,1,1,2],"25"],[[1,1,1,1],"5"],[[1,1,1,0],"-3/4"],[[1,1,0,5],"-20"],[[1,1,0,4],"-26"],[[1,1,0,3],"-46"],[[1,1,0,2],"-32"],[[1,1,0,1],"-26"],[[1,1,0,0],"-6"],[[1,0,2,1],"10"],[[1,0,2,0],"3"],[[1,0,1,2],"25/4"],[[1,0,1,1],"45/2"],[[1,0,1,0],"99/16"],[[1,0,0,6],"20"],[[1,0,0,5],"66"],[[1,0,0,4],"138"],[[1,0,0,3],"176"],[[1,0,0,2],"162"],[[1,0,0,1],"1375/16"],[[1,0,0,0],"929/64"]],[[[2,1,0,2],"295/32"],[[2,1,0,1],"391/32"],[[2,1,0,0],"69/32"],[[2,0,1,3],"-165/8"],[[2,0,1,2],"-229/16"],[[2,0,1,1],"-23/32"],[[2,0,1,0],"15/8"],[[2,0,0,3],"-161/16"],[[2,0,0,2],"-209/16"],[[2,0,0,1],"-209/16"],[[2,0,0,0],"-3"],[[1,1,1,1],"-20"],[[1,1,1,0],"-6"],[[1,1,0,2],"5"],[[1,1,0,1],"-1"],[[1,1,0,0],"-3/4"],[[1,0,1,2],"10"],[[1,0,1,1],"-22"],[[1,0,1,0],"-15/2"],[[1,0,0,3],"-135/4"],[[1,0,0,2],"-281/8"],[[1,0,0,1],"-1025/16"],[[1,0,0,0],"-543/32"]],[[[1,1,1,1],"-495/16"],[[1,1,1,0],"-297/32"],[[1,1,0,2],"-20"],[[1,1,0,1],"-255/16"],[[1,1,0,0],"-161/64"],[[1,0,1,4],"165/8"],[[1,0,1,3],"181/4"],[[1,0,1,2],"1535/32"],[[1,0,1,1],"-27/8"],[[1,0,1,0],"-189/32"],[[1,0,0,4],"161/16"],[[1,0,0,3],"2147/64"],[[1,0,0,2],"2531/64"],[[1,0,0,1],"1887/64"],[[1,0,0,0],"6"],[[0,0,0,0],"-1"]],[[[2,1,1,2],"295/32"],[[2,1,1,1],"391/32"],[[2,1,1,0],"69/32"],[[2,1,0,4],"295/32"],[[2,1,0,3],"343/16"],[[2,1,0,2],"755/32"],[[2,1,0,1],"115/8"],[[2,1,0,0],"69/32"],[[2,0,2,1],"-165/16"],[[2,0,2,0],"-99/32"],[[2,0,1,5],"-165/8"],[[2,0,1,4],"-559/16"],[[2,0,1,3],"-359/8"],[[2,0,1,2],"-517/32"],[[2,0,1,1],"51/64"],[[2,0,1,0],"43/64"],[[2,0,0,5],"-161/16"],[[2,0,0,4],"-185/8"],[[2,0,0,3],"-579/16"],[[2,0,0,2],"-233/8"],[[2,0,0,1],"-257/16"],[[2,0,0,0],"-3"],[[1,1,1,3],"-20"],[[1,1,1,2],"-41"],[[1,1,1,1],"-13"],[[1,1,1,0],"-3/4"],[[1,1,0,4],"5"],[[1,1,0,3],"4"],[[1,1,0,2],"-67/4"],[[1,1,0,1],"-31/4"],[[1,1,0,0],"-3/4"],[[1,0,2,1],"-10"],[[1,0,2,0],"-3"],[[1,0,1,4],"10"],[[1,0,1,3],"3"],[[1,0,1,2],"75/4"],[[1,0,1,1],"-10"],[[1,0,1,0],"-75/16"],[[1,0,0,5],"-135/4"],[[1,0,0,4],"-391/8"],[[1,0,0,3],"-1391/16"],[[1,0,0,2],"-2053/32"],[[1,0,0,1],"-1891/32"],[[1,0,0,0],"-925/64"]],[[[1,0,0,1],"-20"],[[1,0,0,0],"-6"]]]},"DD":{"generators":[[[[0,1,0,2],"1"],[[0,1,0,1],"1"],[[0,0,1,0],"1"],[[0,0,0,3],"-1"],[[0,0,0,2],"-1"],[[0,0,0,1],"-1"]],[[[0,1,1,0],"1"],[[0,1,0,4],"1"],[[0,1,0,3],"2"],[[0,1,0,2],"3"],[[0,1,0,1],"2"],[[0,1,0,0],"1"],[[0,0,1,1],"1"],[[0,0,1,0],"1"]],[[[1,0,1,1],"1"],[[1,0,1,0],"1"],[[0,0,0,0],"-1"]],[[[0,1,0,2],"-1"],[[0,1,0,1],"-1"],[[0,1,0,0],"-1"],[[0,0,1,0],"1"]],[[[0,1,1,0],"1"],[[0,1,0,3],"-1"],[[0,1,0,2],"-1"],[[0,1,0,1],"-1"],[[0,0,1,0],"1"],[[0,0,0,4],"1"],[[0,0,0,3],"2"],[[0,0,0,2],"3"],[[0,0,0,1],"2"],[[0,0,0,0],"1"]]],"multipliers":[[[[2,1,2,1],"-2/21"],[[2,1,2,0],"2/21"],[[2,0,2,2],"4/21"],[[2,0,2,1],"2/7"],[[2,0,2,0],"5/21"],[[2,0,1,3],"2/21"],[[2,0,1,2],"13/21"],[[2,0,1,1],"13/21"],[[2,0,1,0],"11/21"]],[[[2,0,2,0],"-2/7"],[[2,0,1,1],"-1/21"],[[2,0,1,0],"1/7"]],[[[1,0,1,1],"-1"],[[1,0,1,0],"-1"],[[0,0,0,0],"-1"]],[[[2,1,2,1],"-2/21"],[[2,1,2,0],"2/21"],[[2,1,1,2],"2/21"],[[2,1,1,1],"-2/21"],[[2,0,2,2],"-4/21"],[[2,0,2,1],"-4/21"],[[2,0,2,0],"-1/21"],[[2,0,1,3],"-1/7"],[[2,0,1,2],"4/21"],[[2,0,1,1],"13/21"],[[2,0,1,0],"5/21"]],[[[2,1,1,1],"-2/21"],[[2,1,1,0],"2/21"],[[2,0,2,1],"4/21"],[[2,0,2,0],"2/21"],[[2,0,1,2],"2/21"],[[2,0,1,1],"11/21"]]]},"DC":{"generators":[[[[0,1,0,2],"1"],[[0,1,0,1],"1"],[[0,0,1,0],"1"],[[0,0,0,3],"-1"],[[0,0,0,2],"-1"],[[0,0,0,1],"-1"]],[[[0,1,1,0],"1"],[[0,1,0,4],"1"],[[0,1,0,3],"2"],[[0,1,0,2],"3"],[[0,1,0,1],"2"],[[0,1,0,0],"1"],[[0,0,1,1],"1"],[[0,0,1,0],"1"]],[[[1,0,1,1],"1"],[[1,0,1,0],"1"],[[0,0,0,0],"-1"]],[[[0,1,0,2],"-1"],[[0,1,0,1],"-1"],[[0,1,0,0],"-1"],[[0,0,1,0],"1"]],[[[0,2,2,0],"1"],[[0,2,1,3],"-2"],[[0,2,1,2],"-3"],[[0,2,1,1],"-4"],[[0,2,1,0],"-1"],[[0,2,0,6],"1"],[[0,2,0,5],"2"],[[0,2,0,4],"3"],[[0,2,0,3],"2"],[[0,2,0,2],"1"],[[0,1,2,0],"2"],[[0,1,1,4],"1"],[[0,1,1,2],"2"],[[0,1,1,0],"1"],[[0,1,0,7],"-2"],[[0,1,0,6],"-6"],[[0,1,0,5],"-12"],[[0,1,0,4],"-14"],[[0,1,0,3],"-12"],[[0,1,0,2],"-6"],[[0,1,0,1],"-2"],[[0,0,2,0],"1"],[[0,0,1,5],"1"],[[0,0,1,4],"5"],[[0,0,1,3],"8"],[[0,0,1,2],"9"],[[0,0,1,1],"5"],[[0,0,1,0],"2"],[[0,0,0,8],"1"],[[0,0,0,7],"4"],[[0,0,0,6],"10"],[[0,0,0,5],"16"],[[0,0,0,4],"19"],[[0,0,0,3],"16"],[[0,0,0,2],"10"],[[0,0,0,1],"4"],[[0,0,0,0],"1"]]],"multipliers":[[[[2,1,1,2],"-139/96"],[[2,1,1,1],"-791/480"],[[2,1,1,0],"-167/160"],[[2,0,2,1],"-17/48"],[[2,0,2,0],"-17/160"],[[2,0,1,1],"-47/192"],[[2,0,1,0],"51/320"],[[1,1,1,2],"-5/3"],[[1,1,1,1],"-3"],[[1,1,1,0],"-3/4"],[[1,1,0,5],"4/3"],[[1,1,0,4],"26/15"],[[1,1,0,3],"46/15"],[[1,1,0,2],"32/15"],[[1,1,0,1],"26/15"],[[1,1,0,0],"2/5"],[[1,0,2,1],"-2/3"],[[1,0,2,0],"-1/5"],[[1,0,1,3],"-8/3"],[[1,0,1,2],"-313/60"],[[1,0,1,1],"-47/10"],[[1,0,1,0],"-81/80"],[[1,0,0,6],"-4/3"],[[1,0,0,5],"-22/5"],[[1,0,0,4],"-46/5"],[[1,0,0,3],"-176/15"],[[1,0,0,2],"-54/5"],[[1,0,0,1],"-1391/240"],[[1,0,0,0],"-95/64"]],[[[2,1,0,2],"-139/96"],[[2,1,0,1],"-791/480"],[[2,1,0,0],"-167/160"],[[2,0,1,3],"17/24"],[[2,0,1,2],"661/240"],[[2,0,1,1],"397/160"],[[2,0,1,0],"15/8"],[[2,0,0,3],"29/48"],[[2,0,0,2],"193/240"],[[2,0,0,1],"193/240"],[[2,0,0,0],"1/5"],[[1,1,1,1],"4/3"],[[1,1,1,0],"2/5"],[[1,1,0,2],"-3"],[[1,1,0,1],"-17/5"],[[1,1,0,0],"-3/4"],[[1,0,1,2],"-2/3"],[[1,0,1,1],"62/15"],[[1,0,1,0],"13/10"],[[1,0,0,3],"43/12"],[[1,0,0,2],"329/120"],[[1,0,0,1],"125/48"],[[1,0,0,0],"101/160"]],[[[1,1,1,1],"17/16"],[[1,1,1,0],"51/160"],[[1,1,0,2],"4/3"],[[1,1,0,1],"271/240"],[[1,1,0,0],"219/320"],[[1,0,1,4],"-17/24"],[[1,0,1,3],"-229/60"],[[1,0,1,2],"-3599/480"],[[1,0,1,1],"-661/120"],[[1,0,1,0],"-433/160"],[[1,0,0,4],"-29/48"],[[1,0,0,3],"-529/320"],[[1,0,0,2],"-657/320"],[[1,0,0,1],"-1391/960"],[[1,0,0,0],"-2/5"],[[0,0,0,0],"-1"]],[[[2,1,1,2],"-139/96"],[[2,1,1,1],"-791/480"],[[2,1,1,0],"-167/160"],[[2,1,0,4],"-139/96"],[[2,1,0,3],"-743/240"],[[2,1,0,2],"-1987/480"],[[2,1,0,1],"-323/120"],[[2,1,0,0],"-167/160"],[[2,0,2,1],"17/48"],[[2,0,2,0],"17/160"],[[2,0,1,5],"17/24"],[[2,0,1,4],"277/80"],[[2,0,1,3],"887/120"],[[2,0,1,2],"3509/480"],[[2,0,1,1],"1279/320"],[[2,0,1,0],"43/64"],[[2,0,0,5],"29/48"],[[2,0,0,4],"169/120"],[[2,0,0,3],"177/80"],[[2,0,0,2],"217/120"],[[2,0,0,1],"241/240"],[[2,0,0,0],"1/5"],[[1,1,1,3],"4/3"],[[1,1,1,2],"41/15"],[[1,1,1,1],"13/15"],[[1,1,1,0],"1/20"],[[1,1,0,4],"-3"],[[1,1,0,3],"-32/5"],[[1,1,0,2],"-349/60"],[[1,1,0,1],"-15/4"],[[1,1,0,0],"-3/4"],[[1,0,2,1],"2/3"],[[1,0,2,0],"1/5"],[[1,0,1,4],"-2/3"],[[1,0,1,3],"37/15"],[[1,0,1,2],"53/60"],[[1,0,1,1],"2/5"],[[1,0,1,0],"9/80"],[[1,0,0,5],"43/12"],[[1,0,0,4],"599/120"],[[1,0,0,3],"469/80"],[[1,0,0,2],"241/96"],[[1,0,0,1],"273/160"],[[1,0,0,0],"-17/320"]],[[[1,0,0,1],"-4/3"],[[1,0,0,0],"-2/5"]]]},"CR":{"generators":[[[[0,1,0,2],"1"],[[0,1,0,1],"1"],[[0,0,1,0],"1"],[[0,0,0,3],"-1"],[[0,0,0,2],"-1"],[[0,0,0,1],"-1"]],[[[0,1,1,0],"1"],[[0,1,0,4],"1"],[[0,1,0,3],"2"],[[0,1,0,2],"3"],[[0,1,0,1],"2"],[[0,1,0,0],"1"],[[0,0,1,1],"1"],[[0,0,1,0],"1"]],[[[1,0,1,1],"1"],[[1,0,1,0],"1"],[[0,0,0,0],"-1"]],[[[0,2,1,1],"1"],[[0,2,0,4],"1"],[[0,2,0,3],"2"],[[0,2,0,2],"3"],[[0,2,0,1],"2"],[[0,2,0,0],"1"],[[0,1,1,2],"-3"],[[0,1,1,1],"-2"],[[0,1,1,0],"-3"],[[0,0,2,0],"1"],[[0,0,1,2],"-1"],[[0,0,1,1],"-1"],[[0,0,1,0],"-1"]],[[[0,2,2,0],"-1"],[[0,2,1,3],"2"],[[0,2,1,2],"1"],[[0,2,1,0],"-1"],[[0,2,0,6],"-1"],[[0,2,0,5],"-2"],[[0,2,0,4],"-3"],[[0,2,0,3],"-2"],[[0,2,0,2],"-1"],[[0,1,2,0],"-2"],[[0,1,1,4],"-3"],[[0,1,1,3],"-4"],[[0,1,1,2],"-6"],[[0,1,1,1],"-4"],[[0,1,1,0],"-3"],[[0,1,0,7],"2"],[[0,1,0,6],"6"],[[0,1,0,5],"12"],[[0,1,0,4],"14"],[[0,1,0,3],"12"],[[0,1,0,2],"6"],[[0,1,0,1],"2"],[[0,0,2,0],"-1"],[[0,0,1,5],"1"],[[0,0,1,4],"1"],[[0,0,1,2],"-3"],[[0,0,1,1],"-3"],[[0,0,1,0],"-2"],[[0,0,0,8],"-1"],[[0,0,0,7],"-4"],[[0,0,0,6],"-10"],[[0,0,0,5],"-16"],[[0,0,0,4],"-19"],[[0,0,0,3],"-16"],[[0,0,0,2],"-10"],[[0,0,0,1],"-4"],[[0,0,0,0],"-1"]]],"multipliers":[[[[3,3,1,0],"9"],[[3,2,1,2],"9"],[[3,2,1,1],"2"],[[3,2,1,0],"9"],[[3,1,1,3],"-7"],[[3,1,1,2],"-7"],[[3,1,1,1],"2"],[[3,1,1,0],"9"],[[3,0,1,2],"-7"],[[3,0,1,1],"-7"],[[2,3,1,2],"5962845129/348267755"],[[2,3,1,1],"13554234577394551243441/256222519941423051720"],[[2,3,1,0],"-1166656400590695865981/256222519941423051720"],[[2,3,0,3],"9"],[[2,3,0,2],"9"],[[2,3,0,1],"18"],[[2,2,2,3],"6380635342465216/653695581032307"],[[2,2,2,2],"182393593933961099/14889732679069215"],[[2,2,2,1],"3295283636020593024113/279807856505068688280"],[[2,2,2,0],"-492607684354898906711/69951964126267172070"],[[2,2,1,4],"-28622918460869245408/693571011475277727"],[[2,2,1,3],"322031566157486672451662677/67963023414462464468730"],[[2,2,1,2],"646069516310877124816905631/67963023414462464468730"],[[2,2,1,1],"508848516081794712860822518813/35476698222349406452677060"],[[2,2,1,0],"28882326586984131519659245841/3547669822234940645267706"],[[2,2,0,4],"-71/5"],[[2,2,0,3],"-62/5"],[[2,2,0,2],"-133/5"],[[2,2,0,1],"-27/5"],[[2,2,0,0],"-36/5"],[[2,1,3,1],"3190317671232608/653695581032307"],[[2,1,3,0],"-853208888393300389/268015188223245870"],[[2,1,2,3],"1140384197255759008/170614546649432127"],[[2,1,2,2],"90082330259108011701947/24739677979323156522090"],[[2,1,2,1],"53151739474795394401867189/21990824870509472464080"],[[2,1,2,0],"25664473598324669550431863/10795495845522831936912"],[[2,1,1,4],"-1185068486505409182908/15069406522053761523"],[[2,1,1,3],"160025166879298664817364291787/17738349111174703226338530"],[[2,1,1,2],"81495461308137702213922949599/3941855358038822939186340"],[[2,1,1,1],"10669665160012419298969217879/262790357202588195945756"],[[2,1,1,0],"1859700197846708490312357543151/70953396444698812905354120"],[[2,1,0,5],"37/5"],[[2,1,0,4],"48/5"],[[2,1,0,3],"94/5"],[[2,1,0,2],"66/5"],[[2,1,0,1],"11"],[[2,1,0,0],"-36/5"],[[2,0,3,2],"-321604603954900/72632842336923"],[[2,0,3,1],"-131949352521670455997/12435904733558608368"],[[2,0,3,0],"136871219418705897887/15544880916948260460"],[[2,0,2,3],"125790419383734916/18957171849936903"],[[2,0,2,2],"-1527718606772065901431438433/62084221889111461292184855"],[[2,0,2,1],"-276082763777345527456480195063/110371950025087042297217520"],[[2,0,2,0],"-887208845903228178957263726219/496673775112891690337478840"],[[2,0,1,4],"-3323983225615376744/231190337158425909"],[[2,0,1,3],"542914385420550215986848427/271852093657849857874920"],[[2,0,1,2],"793626656763443280045285468629/70953396444698812905354120"],[[2,0,1,1],"120039631265385385166653854109/7883710716077645878372680"],[[2,0,1,0],"47501942117138439599027674676/8869174555587351613169265"],[[2,0,0,6],"-7/5"],[[2,0,0,5],"-21/5"],[[2,0,0,4],"-42/5"],[[2,0,0,3],"-49/5"],[[2,0,0,2],"-42/5"],[[2,0,0,1],"14/5"],[[2,0,0,0],"-7/5"],[[1,3,1,3],"293059885604292904804/7030495974002461785"],[[1,3,1,2],"8901579453171695905867/76866755982426915516"],[[1,3,1,1],"74261535065770943864032/288250334934100933185"],[[1,3,1,0],"-1328074640545721225401/42703753323570508620"],[[1,3,0,4],"1833467265460596144773/51244503988284610344"],[[1,3,0,3],"9606632186067079063/416621983644590328"],[[1,3,0,2],"458888117186357777279/23292956358311186520"],[[1,3,0,1],"-403564899961652512141/6249329754668854920"],[[1,3,0,0],"-6846295139/87466940"],[[1,2,2,3],"-9788490707078009892434/96083444978033644395"],[[1,2,2,2],"-294838193887113231383/1874798926400656476"],[[1,2,2,1],"-14574916805700784361023961/100311116557067124748380"],[[1,2,2,0],"1240156985166023530910729/16718519426177854124730"],[[1,2,1,5],"643209207909800/72632842336923"],[[1,2,1,4],"-17086628389145851887322975363/815556280973549573624760"],[[1,2,1,3],"-27037595903259727355977179349/1223334421460324360437140"],[[1,2,1,2],"-5511367497556663385490526807/244666884292064872087428"],[[1,2,1,1],"963061829410982907876681058067/42572037866819287743212472"],[[1,2,1,0],"5342143647504036791342942791997/141906792889397625810708240"],[[1,2,0,6],"-4868923714750760/653695581032307"],[[1,2,0,5],"-576678260895652659637/7117292220595084770"],[[1,2,0,4],"-6413722456865104403869763/66874077704711416498920"],[[1,2,0,3],"-338412028952947425281191697/1970927679019411469593170"],[[1,2,0,2],"-353368018537015756711944914521/70953396444698812905354120"],[[1,2,0,1],"-88723491077292792331195240291/17738349111174703226338530"],[[1,2,0,0],"-54432995180583680957057953/6041157636841107952776"],[[1,1,3,1],"-4894245353539004946217/96083444978033644395"],[[1,1,3,0],"1242965397855162295783/64055629985355762930"],[[1,1,2,3],"-1793871776695123322842967/25077779139266781187095"],[[1,1,2,2],"-230092177979199867041933511437/21286018933409643871606236"],[[1,1,2,1],"-9863966190440930071531439341/7740370521239870498765904"],[[1,1,2,0],"131182555964225083253384171899/12900617535399784164609840"],[[1,1,1,6],"-514567366327840/72632842336923"],[[1,1,1,5],"707626118331555763/53603037644649174"],[[1,1,1,4],"-13683536811334077634932874831/407778140486774786812380"],[[1,1,1,3],"-1538539695573207473186993583832/26607523666762054839507795"],[[1,1,1,2],"-12324038767991481518652322219879/106430094667048219358031180"],[[1,1,1,1],"21771569138108165441134038504167/425720378668192877432124720"],[[1,1,1,0],"1658001852949323350749564677079/12900617535399784164609840"],[[1,1,0,7],"3895138971800608/653695581032307"],[[1,1,0,6],"1582269060761349467/46291331516065592"],[[1,1,0,5],"-175221149519085387519823/6687407770471141649892"],[[1,1,0,4],"-5045060421447606275963/135099146878204881816"],[[1,1,0,3],"-3023718594812792089570108019/70953396444698812905354120"],[[1,1,0,2],"-646998759591219440202648813577/70953396444698812905354120"],[[1,1,0,1],"-4504092132258074908200767618/328487946503235244932195"],[[1,1,0,0],"-411377797764843088319175220403/14190679288939762581070824"],[[1,0,3,2],"789394411861129830035/17081501329428203448"],[[1,0,3,1],"5496180951038095833559513/44582718469807610999280"],[[1,0,3,0],"-199395707210765228933189/3715226539150634249940"],[[1,0,2,3],"-879392579816840532971/12509180266500452020"],[[1,0,2,2],"3159572012237612043756028560421/212860189334096438716062360"],[[1,0,2,1],"-2337947318255582531866104164059/425720378668192877432124720"],[[1,0,2,0],"-2459379009789254992197529533991/141906792889397625810708240"],[[1,0,1,7],"128641841581960/72632842336923"],[[1,0,1,6],"-897501476506528723/214412150578596696"],[[1,0,1,5],"-13323935010931646017/1072060752892983480"],[[1,0,1,4],"-49407899832874274291597093/7551447046051384940970"],[[1,0,1,3],"-428549413291167141705713332/11327170569077077411455"],[[1,0,1,2],"-399548660282275177144708500773/21286018933409643871606236"],[[1,0,1,1],"13398004588202986888762737753731/2980042650677350142024873040"],[[1,0,1,0],"-944304493154867699625820101937/110371950025087042297217520"],[[1,0,0,8],"-973784742950152/653695581032307"],[[1,0,0,7],"-192531957817499687476/32027814992677881465"],[[1,0,0,6],"852465411850691651263/256222519941423051720"],[[1,0,0,5],"8667823816130497366859/256222519941423051720"],[[1,0,0,4],"5772856131824684486281/64055629985355762930"],[[1,0,0,3],"36946800426712050484263617/271852093657849857874920"],[[1,0,0,2],"-514235667827756227434126367/271852093657849857874920"],[[1,0,0,1],"-347773530128506002809475417037/35476698222349406452677060"],[[1,0,0,0],"-9723015839954298932642326763/1612577191924973020576230"],[[0,3,1,2],"-4846797218422690613509/230600267947280746548"],[[0,3,1,1],"213937654336685885969447/2306002679472807465480"],[[0,3,1,0],"25802519534361493257467/256222519941423051720"],[[0,3,0,5],"24233986092113453067545/230600267947280746548"],[[0,3,0,4],"76870178768675550841093/461200535894561493096"],[[0,3,0,3],"1049646711290959386332693/2306002679472807465480"],[[0,3,0,2],"136540425317505071581481/461200535894561493096"],[[0,3,0,1],"821636017269486012299153/2306002679472807465480"],[[0,3,0,0],"-2697321753712021178267/128111259970711525860"],[[0,2,2,2],"157878882372225966007/8540750664714101724"],[[0,2,2,1],"-72353559955193064746023/768667559824269155160"],[[0,2,2,0],"2125069873752374247629/64055629985355762930"],[[0,2,1,5],"-789394411861129830035/8540750664714101724"],[[0,2,1,4],"-1172821502346268808887/13975773814986711912"],[[0,2,1,3],"-195532499704917234513101/1153001339736403732740"],[[0,2,1,2],"-40834637264239206423763/576500669868201866370"],[[0,2,1,1],"373521632750677514744851/1238408846383544749980"],[[0,2,1,0],"3246007861187673553263131/14860906156602536999760"],[[0,2,0,6],"-81626503306321217125/10481830361240033934"],[[0,2,0,5],"20639719516706589304439/32027814992677881465"],[[0,2,0,4],"293434397078409060859325969/200622233114134249496760"],[[0,2,0,3],"2502507490803418592122680671459/106430094667048219358031180"],[[0,2,0,2],"682265484124170328366042178603/212860189334096438716062360"],[[0,2,0,1],"178209427418091620372572791089/8869174555587351613169265"],[[0,2,0,0],"-3503604206570668524483925423/90617364552616619291640"],[[0,1,2,3],"157878882372225966007/8540750664714101724"],[[0,1,2,2],"55528334766309967719647/768667559824269155160"],[[0,1,2,1],"-56996673293232769880833/256222519941423051720"],[[0,1,2,0],"521243553939261607909/7117292220595084770"],[[0,1,1,6],"157878882372225966007/2135187666178525431"],[[0,1,1,5],"-11310856003970942726909/96083444978033644395"],[[0,1,1,4],"-148736857552937623810967/384333779912134577580"],[[0,1,1,3],"-1037527772955562394376521/1153001339736403732740"],[[0,1,1,2],"-156402039561404466638099459/200622233114134249496760"],[[0,1,1,1],"1552129890032968120503296141341/141906792889397625810708240"],[[0,1,1,0],"-90997159809586459261758299213/9460452859293175054047216"],[[0,1,0,7],"-102287443706637094549/2556543990546349740"],[[0,1,0,6],"-763794260513217311564921/2306002679472807465480"],[[0,1,0,5],"-5384817413964701514626125/10031111655706712474838"],[[0,1,0,4],"-175909626217319252279620739/200622233114134249496760"],[[0,1,0,3],"7026907826524454930572979015527/212860189334096438716062360"],[[0,1,0,2],"222311997995914899685543491799/7340006528761946162622840"],[[0,1,0,1],"9473752336632383591293975143433/106430094667048219358031180"],[[0,1,0,0],"-9514564740282589197496351752589/70953396444698812905354120"],[[0,0,2,3],"157878882372225966007/8540750664714101724"],[[0,0,2,2],"27110135939309293838387/768667559824269155160"],[[0,0,2,1],"-52216473371782016661959/384333779912134577580"],[[0,0,2,0],"2125069873752374247629/46585912716622373040"],[[0,0,1,7],"-157878882372225966007/8540750664714101724"],[[0,0,1,6],"29726261714692053924133/768667559824269155160"],[[0,0,1,5],"35435081633182893874247/256222519941423051720"],[[0,0,1,4],"6160688612856735663139/19216688995606728879"],[[0,0,1,3],"169230301865523517168697/768667559824269155160"],[[0,0,1,2],"26478018272053465650952151/100311116557067124748380"],[[0,0,1,1],"-1256316065373768584468281732807/85144075733638575486424944"],[[0,0,1,0],"234769141657282806134689000943/12900617535399784164609840"],[[0,0,0,8],"2931900966825282612881/192166889956067288790"],[[0,0,0,7],"867909582674174112905/12811125997071152586"],[[0,0,0,6],"44155480455014103285257/461200535894561493096"],[[0,0,0,5],"5702596998485106448351/256222519941423051720"],[[0,0,0,4],"-16805474440389527787601/76866755982426915516"],[[0,0,0,3],"14861850745870057770490169261/2446668842920648720874280"],[[0,0,0,2],"2444504976183083470268519663/74141480088504506693160"],[[0,0,0,1],"-1458290073296208979183314596093/106430094667048219358031180"],[[0,0,0,0],"180747016566498079740527854397/17738349111174703226338530"]],[[[3,2,1,0],"-9"],[[3,1,1,1],"16"],[[3,0,1,2],"-7"],[[2,3,1,0],"-5962845129/696535510"],[[2,3,0,1],"-4006767330991/114231823640"],[[2,3,0,0],"-502963504691/22846364728"],[[2,2,2,1],"-3190317671232608/653695581032307"],[[2,2,2,0],"853208888393300389/268015188223245870"],[[2,2,1,2],"4068405897700828927880/181022033995047486747"],[[2,2,1,1],"-12554934033950624250385128721/5255807144051763918915120"],[[2,2,1,0],"-345577873216956372323701466161/141906792889397625810708240"],[[2,2,0,3],"-55827591728937448/77063445719475303"],[[2,2,0,2],"33657476762112766982658551/45308682276308309645820"],[[2,2,0,1],"24601402875124433960862493/33981511707231232234365"],[[2,2,0,0],"8663925945176108860883/256222519941423051720"],[[2,1,2,2],"3486193906871116/653695581032307"],[[2,1,2,1],"-13241181348404482490569/559615713010137376560"],[[2,1,2,0],"1841802761367460281661/139903928252534344140"],[[2,1,1,3],"-2324033713503434827492/60340677998349162249"],[[2,1,1,2],"204326869159368395739744467647/41389481259407640861456570"],[[2,1,1,1],"-6744815208258457085797638549487/993347550225783380674957680"],[[2,1,1,0],"-2749735226020052786497872307001/248336887556445845168739420"],[[2,1,0,4],"3323983225615376744/693571011475277727"],[[2,1,0,3],"-64203472797918746729853307/90617364552616619291640"],[[2,1,0,2],"-12458312442855765028963489/18123472910523323858328"],[[2,1,0,1],"-192545312079384799552887623/271852093657849857874920"],[[2,1,0,0],"15603467757934501283/42703753323570508620"],[[2,0,2,2],"1140384197255759008/170614546649432127"],[[2,0,2,1],"-304980893299553600339/69951964126267172070"],[[2,0,1,3],"-1185068486505409182908/15069406522053761523"],[[2,0,1,2],"162377855462142781085228870147/17738349111174703226338530"],[[2,0,1,1],"163811776842609100659699265147/17738349111174703226338530"],[[2,0,0,4],"21/5"],[[2,0,0,3],"-7/5"],[[2,0,0,2],"19/5"],[[2,0,0,1],"-2/5"],[[2,0,0,0],"-9/5"],[[1,3,1,1],"-146529942802146452402/7030495974002461785"],[[1,3,1,0],"4032075418032504871/260388739777868955"],[[1,3,0,2],"10364335646082211732966/96083444978033644395"],[[1,3,0,1],"51497541649197187705021/461200535894561493096"],[[1,3,0,0],"-8438997051354205504607/256222519941423051720"],[[1,2,2,1],"4894245353539004946217/96083444978033644395"],[[1,2,2,0],"-1242965397855162295783/64055629985355762930"],[[1,2,1,3],"-257283683163920/24210947445641"],[[1,2,1,2],"2224072825457253468110896371661/212860189334096438716062360"],[[1,2,1,1],"154501951307822483380913996147/425720378668192877432124720"],[[1,2,1,0],"-279220973282274796611084788147/28381358577879525162141648"],[[1,2,0,4],"1947569485900304/217898527010769"],[[1,2,0,3],"-123506710461475862108503963/55606110066378380019870"],[[1,2,0,2],"-4721938861591604712997755617/3225154383849946041152460"],[[1,2,0,1],"35003774955706528307891669311/47302264296465875270236080"],[[1,2,0,0],"368052348825215310169212181933/141906792889397625810708240"],[[1,1,2,2],"-42785177122873236787897/768667559824269155160"],[[1,1,2,1],"93028793392738510612782113/401244466228268498993520"],[[1,1,2,0],"-2683161337389342118435567/33437038852355708249460"],[[1,1,1,4],"1029134732655680/72632842336923"],[[1,1,1,3],"-745021848962031982226617021927/35476698222349406452677060"],[[1,1,1,2],"409653321248629378330318824727/8869174555587351613169265"],[[1,1,1,1],"10369226253139563068399220446329/425720378668192877432124720"],[[1,1,1,0],"-5715244582871066955349925347289/141906792889397625810708240"],[[1,1,0,5],"-7790277943601216/653695581032307"],[[1,1,0,4],"340505264763187470542031901/163111256194709914724952"],[[1,1,0,3],"927432124648138451133985103/656975893006470489864390"],[[1,1,0,2],"185072344383313113254908118423/141906792889397625810708240"],[[1,1,0,1],"-584103782582399020527852221377/99334755022578338067495768"],[[1,1,0,0],"5808379188040027209710571522247/496673775112891690337478840"],[[1,0,2,2],"-1749455895566635929323567/25077779139266781187095"],[[1,0,2,1],"444299986246227529018433/16718519426177854124730"],[[1,0,1,5],"-128641841581960/24210947445641"],[[1,0,1,4],"770917904389880083/71470716859532232"],[[1,0,1,3],"-1244300731259108662335294173/37070740044252253346580"],[[1,0,1,2],"-223318521594797029002607841591/21286018933409643871606236"],[[1,0,1,1],"1651726395495407648879658245221/70953396444698812905354120"],[[1,0,1,0],"-2284397991504642977/134007594111622935"],[[1,0,0,6],"973784742950152/217898527010769"],[[1,0,0,5],"625306456933341759668/32027814992677881465"],[[1,0,0,4],"-529398385122105049393949/13374815540942283299784"],[[1,0,0,3],"94383459821655484069543/6687407770471141649892"],[[1,0,0,2],"230032094743247387505365393/3547669822234940645267706"],[[1,0,0,1],"-130446243300452373924705802103/14190679288939762581070824"],[[1,0,0,0],"-497744948094088431923/42703753323570508620"],[[0,3,0,3],"-4846797218422690613509/38433377991213457758"],[[0,3,0,2],"-12152235630688440023009/104818303612400339340"],[[0,3,0,1],"-122072405127826728335663/1153001339736403732740"],[[0,3,0,0],"-4032075418032504871/260388739777868955"],[[0,2,1,3],"157878882372225966007/1423458444119016954"],[[0,2,1,2],"3428303583475398937337/128111259970711525860"],[[0,2,1,1],"-7420271807244657353776/96083444978033644395"],[[0,2,1,0],"1242965397855162295783/64055629985355762930"],[[0,2,0,4],"22080863482799362619161/288250334934100933185"],[[0,2,0,3],"-11314332516246422727757/17469717268733389890"],[[0,2,0,2],"-23232134468242925677602913/40124446622826849899352"],[[0,2,0,1],"-4670967256930018892583599926937/425720378668192877432124720"],[[0,2,0,0],"1441327001779282843543735744537/141906792889397625810708240"],[[0,1,1,4],"-315757764744451932014/2135187666178525431"],[[0,1,1,3],"23929774895633265496691/192166889956067288790"],[[0,1,1,2],"31566414161598595620446/96083444978033644395"],[[0,1,1,1],"21115153822202651475299/384333779912134577580"],[[0,1,1,0],"-7417696729135645958705/102489007976569220688"],[[0,1,0,5],"2519603264121229859839/42703753323570508620"],[[0,1,0,4],"1758751156237633232686361/2306002679472807465480"],[[0,1,0,3],"29682130430906027473506037/50155558278533562374190"],[[0,1,0,2],"3116399944825857238693935090659/141906792889397625810708240"],[[0,1,0,1],"-14294000649470933629205685782723/212860189334096438716062360"],[[0,1,0,0],"290688481854619565802647234113/7095339644469881290535412"],[[0,0,1,5],"157878882372225966007/2846916888238033908"],[[0,0,1,4],"-24989895243525274943923/256222519941423051720"],[[0,0,1,3],"-110380050845917533163343/384333779912134577580"],[[0,0,1,2],"-3271623079532771047483/12811125997071152586"],[[0,0,1,1],"-99600574593141227956511/768667559824269155160"],[[0,0,1,0],"3327939613612208727419/32027814992677881465"],[[0,0,0,6],"-2931900966825282612881/64055629985355762930"],[[0,0,0,5],"-20993916093581558846803/96083444978033644395"],[[0,0,0,4],"-8851908072743733059999237/200622233114134249496760"],[[0,0,0,3],"93682986524520837537499/8359259713088927062365"],[[0,0,0,2],"1811553133451410204221128006237/53215047333524109679015590"],[[0,0,0,1],"-324796589705223152504268220961/14190679288939762581070824"],[[0,0,0,0],"2376857635176636301949/21351876661785254310"]],[[[2,4,0,1],"-9"],[[2,3,0,2],"16"],[[2,3,0,1],"9"],[[2,3,0,0],"9"],[[2,2,1,1],"-9"],[[2,2,0,3],"-7"],[[2,2,0,2],"-16"],[[2,2,0,1],"-16"],[[2,1,1,2],"7"],[[2,1,1,1],"-9"],[[2,1,1,0],"-9"],[[2,1,0,3],"16"],[[2,1,0,2],"16"],[[2,1,0,1],"9"],[[2,0,1,2],"7"],[[2,0,1,1],"7"],[[2,0,0,4],"-7"],[[2,0,0,3],"-7"],[[2,0,0,2],"-7"],[[1,4,1,0],"5962845129/696535510"],[[1,4,0,2],"-1833467265460596144773/51244503988284610344"],[[1,4,0,1],"7407403483799379773/582323908957779663"],[[1,4,0,0],"6846295139/174933880"],[[1,3,2,1],"3190317671232608/653695581032307"],[[1,3,2,0],"-853208888393300389/268015188223245870"],[[1,3,1,3],"-643209207909800/72632842336923"],[[1,3,1,2],"-3962068395188347582597/227491291763891094456"],[[1,3,1,1],"1382837947289760884880479923/593752271503755756530160"],[[1,3,1,0],"1433621061697588763972270597/593752271503755756530160"],[[1,3,0,4],"4868923714750760/653695581032307"],[[1,3,0,3],"125366432233153842437/1552863757220745768"],[[1,3,0,2],"28499507107356624048711829/33437038852355708249460"],[[1,3,0,1],"7816172667062330738559536044/8869174555587351613169265"],[[1,3,0,0],"444007082125326665387870999/90617364552616619291640"],[[1,2,2,2],"-7345449154329916/217898527010769"],[[1,2,2,1],"527920010035121861503/62179523667793041840"],[[1,2,2,0],"136871219418705897887/15544880916948260460"],[[1,2,1,4],"643209207909800/72632842336923"],[[1,2,1,3],"580102794643045461699211/5397747922761415968456"],[[1,2,1,2],"-39340416679233643989787804457/2759298750627176057430438"],[[1,2,1,1],"-16926263063858799010616623836169/993347550225783380674957680"],[[1,2,1,0],"-105307485065098981886926160767/55185975012543521148608760"],[[1,2,0,5],"-4868923714750760/653695581032307"],[[1,2,0,4],"-55491104856653727356/2135187666178525431"],[[1,2,0,3],"-42660285336532006310953058947/70953396444698812905354120"],[[1,2,0,2],"-217217243954295326914577315/19228562722140599703348"],[[1,2,0,1],"-13165644870348952656390799679/1970927679019411469593170"],[[1,2,0,0],"649229788935336466510296542179/70953396444698812905354120"],[[1,1,2,3],"14768083413609008/653695581032307"],[[1,1,2,2],"61191595560793586287/3412290932988642540"],[[1,1,2,1],"-131713461377731195448/6995196412626717207"],[[1,1,2,0],"-56587015307633083864/34975982063133586035"],[[1,1,1,4],"-819397345341726335912/60340677998349162249"],[[1,1,1,3],"6102001846074336690589798087/2580123507079956832921968"],[[1,1,1,2],"-9653987823116789542650308833/2446668842920648720874280"],[[1,1,1,1],"-216839015962795955434908191089/24833688755644584516873942"],[[1,1,1,0],"-11933620042129511350731069968633/993347550225783380674957680"],[[1,1,0,5],"-12482476535629682344/231190337158425909"],[[1,1,0,4],"331937717527156729390481059/135926046828924928937460"],[[1,1,0,3],"218467791949241716008727284499/17738349111174703226338530"],[[1,1,0,2],"13101549070890210401481633781/1576742143215529175674536"],[[1,1,0,1],"970125474833960380099170714497/70953396444698812905354120"],[[1,1,0,0],"-7654807563682852412387/256222519941423051720"],[[1,0,2,4],"-321604603954900/72632842336923"],[[1,0,2,3],"-76885498650928297597/12435904733558608368"],[[1,0,2,2],"2474432406905043622997/559615713010137376560"],[[1,0,2,1],"121805274986493666457927/1305769997023653878640"],[[1,0,2,0],"-23586354216550703685887/391730999107096163592"],[[1,0,1,5],"125790419383734916/18957171849936903"],[[1,0,1,4],"-154425454375382430972967183/5644020171737405572016805"],[[1,0,1,3],"-817171360676381511657360575861/331115850075261126891652560"],[[1,0,1,2],"-11124744867241731410823094533103/993347550225783380674957680"],[[1,0,1,1],"-18976104786493631880340320232483/993347550225783380674957680"],[[1,0,1,0],"-436796644785278018465033356741/124168443778222922584369710"],[[1,0,0,6],"-3323983225615376744/231190337158425909"],[[1,0,0,5],"541611516955438012918270187/271852093657849857874920"],[[1,0,0,4],"84160066882002622509976747193/7095339644469881290535412"],[[1,0,0,3],"141359494575504098983808515463/7883710716077645878372680"],[[1,0,0,2],"62780879141513210044501652987/3941855358038822939186340"],[[1,0,0,1],"1798392308169794464740296237/296876135751877878265080"],[[1,0,0,0],"121048542877491126301/42703753323570508620"],[[0,4,1,1],"146529942802146452402/7030495974002461785"],[[0,4,1,0],"-4032075418032504871/260388739777868955"],[[0,4,0,3],"-24233986092113453067545/230600267947280746548"],[[0,4,0,2],"-9467402194816214902001/153733511964853831032"],[[0,4,0,1],"-211477978263223550725889/1153001339736403732740"],[[0,4,0,0],"2697321753712021178267/256222519941423051720"],[[0,3,2,1],"-4894245353539004946217/96083444978033644395"],[[0,3,2,0],"1242965397855162295783/64055629985355762930"],[[0,3,1,3],"789394411861129830035/8540750664714101724"],[[0,3,1,2],"-3261522478794360128974151806/305833605365081090109285"],[[0,3,1,1],"-312459276162237562311725079581/425720378668192877432124720"],[[0,3,1,0],"1412553954773951306186139948181/141906792889397625810708240"],[[0,3,0,4],"6642580291161757390259/230600267947280746548"],[[0,3,0,3],"-7757901367005812431463999/2306002679472807465480"],[[0,3,0,2],"-240737527332229456719677347/100311116557067124748380"],[[0,3,0,1],"-142863251545323747823274737015/7095339644469881290535412"],[[0,3,0,0],"5429516868654997585514198669/271852093657849857874920"],[[0,2,2,2],"90148841834541026589997/256222519941423051720"],[[0,2,2,1],"61111489918987617273941/8916543693961522199856"],[[0,2,2,0],"-199395707210765228933189/3715226539150634249940"],[[0,2,1,4],"-789394411861129830035/8540750664714101724"],[[0,2,1,3],"2692542729987207924830489360789/42572037866819287743212472"],[[0,2,1,2],"12126376383799312866012771307/648963991872245239987995"],[[0,2,1,1],"-9161758598782008325678260591073/141906792889397625810708240"],[[0,2,1,0],"-7633388376187286196146351339/437983928670980326576260"],[[0,2,0,5],"2931900966825282612881/38433377991213457758"],[[0,2,0,4],"149369337861411829665049/52409151806200169670"],[[0,2,0,3],"14252645107847388178254006695713/212860189334096438716062360"],[[0,2,0,2],"-1095322313370588764546625737302/26607523666762054839507795"],[[0,2,0,1],"-989662321187641129588355953619/9675463151549838123457380"],[[0,2,0,0],"1640362183875431174712304696183/70953396444698812905354120"],[[0,1,2,3],"-1105152176605581762049/4686997316001641190"],[[0,1,2,2],"-25192544716750971137993527/100311116557067124748380"],[[0,1,2,1],"89937010042270296518984/864751004802302799555"],[[0,1,2,0],"82436672838393989681608/8359259713088927062365"],[[0,1,1,4],"-150525468056246148075671855863/14190679288939762581070824"],[[0,1,1,3],"3158093939115566641357995142889/425720378668192877432124720"],[[0,1,1,2],"3330405190078296973020951765161/70953396444698812905354120"],[[0,1,1,1],"13171347189127856813546662125047/212860189334096438716062360"],[[0,1,1,0],"-7020430857718729730537497184393/141906792889397625810708240"],[[0,1,0,5],"-2813291358266230367649706597/203889070243387393406190"],[[0,1,0,4],"-297026563909881368028042689/5034298030700923293980"],[[0,1,0,3],"77315198019490069340983105622/2418865787887459530864345"],[[0,1,0,2],"6199238690122067718562848825803/212860189334096438716062360"],[[0,1,0,1],"2866210676825223931568159977091/23651132148232937635118040"],[[0,1,0,0],"2719772087758142365921/256222519941423051720"],[[0,0,2,4],"789394411861129830035/17081501329428203448"],[[0,0,2,3],"3435861536080546977168163/44582718469807610999280"],[[0,0,2,2],"-8209903547326454783416039/401244466228268498993520"],[[0,0,2,1],"-388950642995107510276339063/401244466228268498993520"],[[0,0,2,0],"4908699474175723493567027/13374815540942283299784"],[[0,0,1,5],"-28288829518671994484843/412802948794514916660"],[[0,0,1,4],"158307603688614548272572222641/10643009466704821935803118"],[[0,0,1,3],"1945139917376687204918924820031/85144075733638575486424944"],[[0,0,1,2],"422020940013003925558227830389/9460452859293175054047216"],[[0,0,1,1],"-149565374958732337761112730087/2936002611504778465049136"],[[0,0,1,0],"1990626201406195047119405209271/70953396444698812905354120"],[[0,0,0,6],"-885702097951150433028450697/135926046828924928937460"],[[0,0,0,5],"-32617793431991639674007352833/815556280973549573624760"],[[0,0,0,4],"-2835632902368532999039970904451/106430094667048219358031180"],[[0,0,0,3],"-6486290557396653946517742840449/212860189334096438716062360"],[[0,0,0,2],"316650260117721298744890678449/106430094667048219358031180"],[[0,0,0,1],"-1632429978401559023907018421/157324604090241270300120"],[[0,0,0,0],"-2063278851957155417537/64055629985355762930"]],[[[2,2,1,0],"-5962845129/696535510"],[[2,2,0,1],"2978680918231/114231823640"],[[2,2,0,0],"502963504691/22846364728"],[[2,1,2,1],"-3190317671232608/653695581032307"],[[2,1,2,0],"853208888393300389/268015188223245870"],[[2,1,1,2],"3402175820586044123608/181022033995047486747"],[[2,1,1,1],"-17454535158798771759206803/7330274956836490821360"],[[2,1,1,0],"-1432195665277326529808343889/593752271503755756530160"],[[2,1,0,3],"55827591728937448/77063445719475303"],[[2,1,0,2],"-32687870961399769156238003/45308682276308309645820"],[[2,1,0,1],"-4932513919239490035776870/6796302341446246446873"],[[2,1,0,0],"-6357923265703301395403/256222519941423051720"],[[2,0,2,2],"321604603954900/72632842336923"],[[2,0,2,1],"131949352521670455997/12435904733558608368"],[[2,0,2,0],"-136871219418705897887/15544880916948260460"],[[2,0,1,3],"-156607156071809164/56871515549810709"],[[2,0,1,2],"-1469183975522159259236802377/20694740629703820430728285"],[[2,0,1,1],"822254587635374411886697136893/331115850075261126891652560"],[[2,0,1,0],"152123450074508459087360864981/82778962518815281722913140"],[[2,0,0,4],"-3323983225615376744/693571011475277727"],[[2,0,0,3],"62699224546345310849612083/90617364552616619291640"],[[2,0,0,2],"62581537780847198326550693/90617364552616619291640"],[[2,0,0,1],"37834869223605492263047723/54370418731569971574984"],[[2,0,0,0],"-15603467757934501283/42703753323570508620"],[[1,2,1,1],"-146529942802146452402/7030495974002461785"],[[1,2,1,0],"4032075418032504871/260388739777868955"],[[1,2,0,2],"-110416694150566636035323/768667559824269155160"],[[1,2,0,1],"-45630878090028078924805/461200535894561493096"],[[1,2,0,0],"4616660721009626075537/64055629985355762930"],[[1,1,2,1],"4894245353539004946217/96083444978033644395"],[[1,1,2,0],"-1242965397855162295783/64055629985355762930"],[[1,1,1,3],"128641841581960/72632842336923"],[[1,1,1,2],"1123147539585571416017535590833/106430094667048219358031180"],[[1,1,1,1],"359057385245880598528576920451/425720378668192877432124720"],[[1,1,1,0],"-1414470191384602919955455908889/141906792889397625810708240"],[[1,1,0,4],"-973784742950152/653695581032307"],[[1,1,0,3],"1421086016797165331842396787/611667210730162180218570"],[[1,1,0,2],"5822241131944613889271297753/3941855358038822939186340"],[[1,1,0,1],"-103059149465265818249498489171/141906792889397625810708240"],[[1,1,0,0],"327262741783046247828193802501/141906792889397625810708240"],[[1,0,2,2],"-789394411861129830035/17081501329428203448"],[[1,0,2,1],"-5496180951038095833559513/44582718469807610999280"],[[1,0,2,0],"199395707210765228933189/3715226539150634249940"],[[1,0,1,3],"995925338592503255739419/33437038852355708249460"],[[1,0,1,2],"-220718277974253767784079753/15926688315308375511864"],[[1,0,1,1],"76806890357241415956697902341/12900617535399784164609840"],[[1,0,1,0],"804713826089248590435347212367/47302264296465875270236080"],[[1,0,0,4],"-886309549100028522249710377/407778140486774786812380"],[[1,0,0,3],"-99280149804079090821159742499/70953396444698812905354120"],[[1,0,0,2],"-196532605323358947010927023037/141906792889397625810708240"],[[1,0,0,1],"7608635134348187131162228045/9030432274779848915226888"],[[1,0,0,0],"-210628444248778657356415954499/82778962518815281722913140"],[[0,2,0,3],"4846797218422690613509/230600267947280746548"],[[0,2,0,2],"125338150952902456976183/2306002679472807465480"],[[0,2,0,1],"-14900928855899470398371/192166889956067288790"],[[0,2,0,0],"6664883965056005971331/256222519941423051720"],[[0,1,1,3],"-157878882372225966007/8540750664714101724"],[[0,1,1,2],"-27110135939309293838387/768667559824269155160"],[[0,1,1,1],"26282899969312180150453/768667559824269155160"],[[0,1,1,0],"-40095657995327815993/5823239089577796630"],[[0,1,0,4],"2931900966825282612881/192166889956067288790"],[[0,1,0,3],"172711471736595905938139/1153001339736403732740"],[[0,1,0,2],"9511751985172435350529163/66874077704711416498920"],[[0,1,0,1],"-4455105446396173926018355398901/425720378668192877432124720"],[[0,1,0,0],"1392880803658625896094675960681/141906792889397625810708240"],[[0,0,1,3],"-157878882372225966007/8540750664714101724"],[[0,0,1,2],"-1172821502346268808887/69878869074933559560"],[[0,0,1,1],"17387201511312178091/416621983644590328"],[[0,0,1,0],"-2125069873752374247629/170815013294282034480"],[[0,0,0,4],"2931900966825282612881/192166889956067288790"],[[0,0,0,3],"161656215866749475631907/1486090615660253699976"],[[0,0,0,2],"-19403088676199107963857197/133748155409422832997840"],[[0,0,0,1],"196674190842110629601215663367/14190679288939762581070824"],[[0,0,0,0],"-422174211556921494438055881649/23651132148232937635118040"]],[[[2,1,0,0],"-9/5"],[[2,0,0,1],"7/5"],[[1,1,0,1],"-1833467265460596144773/256222519941423051720"],[[1,1,0,0],"4668337875118321820849/256222519941423051720"],[[1,0,1,2],"-128641841581960/72632842336923"],[[1,0,1,1],"2036753625556366483/214412150578596696"],[[1,0,1,0],"-1458711970478868407/268015188223245870"],[[1,0,0,3],"973784742950152/653695581032307"],[[1,0,0,2],"49400207374971595756/32027814992677881465"],[[1,0,0,1],"-4328178395930459416927/256222519941423051720"],[[1,0,0,0],"-121048542877491126301/42703753323570508620"],[[0,1,0,2],"-4846797218422690613509/230600267947280746548"],[[0,1,0,1],"213937654336685885969447/2306002679472807465480"],[[0,1,0,0],"25802519534361493257467/256222519941423051720"],[[0,0,1,2],"157878882372225966007/8540750664714101724"],[[0,0,1,1],"-72353559955193064746023/768667559824269155160"],[[0,0,1,0],"2125069873752374247629/64055629985355762930"],[[0,0,0,3],"-2931900966825282612881/192166889956067288790"],[[0,0,0,2],"-703823473272793975822/32027814992677881465"],[[0,0,0,1],"142345337563273330478699/2306002679472807465480"],[[0,0,0,0],"1999223221971799654607/64055629985355762930"]]]},"CD":{"generators":[[[[0,1,0,2],"1"],[[0,1,0,1],"1"],[[0,0,1,0],"1"],[[0,0,0,3],"-1"],[[0,0,0,2],"-1"],[[0,0,0,1],"-1"]],[[[0,1,1,0],"1"],[[0,1,0,4],"1"],[[0,1,0,3],"2"],[[0,1,0,2],"3"],[[0,1,0,1],"2"],[[0,1,0,0],"1"],[[0,0,1,1],"1"],[[0,0,1,0],"1"]],[[[1,0,1,1],"1"],[[1,0,1,0],"1"],[[0,0,0,0],"-1"]],[[[0,2,1,1],"1"],[[0,2,0,4],"1"],[[0,2,0,3],"2"],[[0,2,0,2],"3"],[[0,2,0,1],"2"],[[0,2,0,0],"1"],[[0,1,1,2],"-3"],[[0,1,1,1],"-2"],[[0,1,1,0],"-3"],[[0,0,2,0],"1"],[[0,0,1,2],"-1"],[[0,0,1,1],"-1"],[[0,0,1,0],"-1"]],[[[0,1,1,0],"1"],[[0,1,0,3],"-1"],[[0,1,0,2],"-1"],[[0,1,0,1],"-1"],[[0,0,1,0],"1"],[[0,0,0,4],"1"],[[0,0,0,3],"2"],[[0,0,0,2],"3"],[[0,0,0,1],"2"],[[0,0,0,0],"1"]]],"multipliers":[[[[3,3,1,1],"-350032/1256567"],[[3,3,1,0],"-612556/1256567"],[[3,2,2,1],"14504344/79163721"],[[3,2,2,0],"3626086/11309103"],[[3,2,1,2],"13259296/79163721"],[[3,2,1,1],"30960016/79163721"],[[3,2,1,0],"-535004/3769701"],[[3,1,2,2],"-14504344/79163721"],[[3,1,2,1],"-3626086/8795969"],[[3,1,2,0],"3626086/79163721"],[[3,1,1,3],"8792720/79163721"],[[3,1,1,2],"4166324/26387907"],[[3,1,1,1],"17693384/79163721"],[[3,1,1,0],"5732560/79163721"],[[3,0,2,2],"7252172/79163721"],[[3,0,2,1],"-3626086/79163721"],[[3,0,1,3],"-4867960/79163721"],[[3,0,1,2],"-6458300/79163721"],[[3,0,1,1],"-5732560/79163721"],[[2,3,1,1],"369606/1256567"],[[2,3,1,0],"285840/1256567"],[[2,3,0,4],"-306278/1256567"],[[2,3,0,3],"-700064/1256567"],[[2,3,0,2],"-875080/1256567"],[[2,3,0,1],"-831326/1256567"],[[2,3,0,0],"175016/1256567"],[[2,2,2,1],"-17140933/79163721"],[[2,2,2,0],"-15039028/79163721"],[[2,2,1,4],"1813043/11309103"],[[2,2,1,3],"29008688/79163721"],[[2,2,1,2],"42645062/26387907"],[[2,2,1,1],"53959669/26387907"],[[2,2,1,0],"-16464640/26387907"],[[2,2,0,5],"1657412/11309103"],[[2,2,0,4],"48466070/79163721"],[[2,2,0,3],"78982258/79163721"],[[2,2,0,2],"89472476/79163721"],[[2,2,0,1],"10413190/79163721"],[[2,2,0,0],"1463794/26387907"],[[2,1,2,2],"4449632/79163721"],[[2,1,2,1],"6385586/79163721"],[[2,1,2,0],"-54768551/79163721"],[[2,1,1,5],"-1813043/11309103"],[[2,1,1,4],"-45326075/79163721"],[[2,1,1,3],"-158679037/79163721"],[[2,1,1,2],"-15052379/11309103"],[[2,1,1,1],"859325/869931"],[[2,1,1,0],"-149814257/79163721"],[[2,1,0,6],"1099090/11309103"],[[2,1,0,5],"14211928/79163721"],[[2,1,0,4],"18232580/79163721"],[[2,1,0,3],"-2557120/26387907"],[[2,1,0,2],"-11404598/26387907"],[[2,1,0,1],"-1971550/3769701"],[[2,1,0,0],"-25218548/79163721"],[[2,0,2,2],"-2224816/79163721"],[[2,0,2,1],"56581594/79163721"],[[2,0,2,0],"1813043/26387907"],[[2,0,1,5],"3626086/26387907"],[[2,0,1,4],"9065215/26387907"],[[2,0,1,3],"-62168581/79163721"],[[2,0,1,2],"-52051967/79163721"],[[2,0,1,1],"92474407/79163721"],[[2,0,1,0],"-10654780/79163721"],[[2,0,0,6],"-2335730/26387907"],[[2,0,0,5],"-1970240/6089517"],[[2,0,0,4],"-53677250/79163721"],[[2,0,0,3],"-9083540/11309103"],[[2,0,0,2],"-16523030/26387907"],[[2,0,0,1],"-529240/2029839"],[[2,0,0,0],"-5315980/79163721"],[[1,3,1,1],"-55412/1256567"],[[1,3,1,0],"-31664/1256567"],[[1,3,0,4],"55412/1256567"],[[1,3,0,3],"126656/1256567"],[[1,3,0,2],"158320/1256567"],[[1,3,0,1],"150404/1256567"],[[1,3,0,0],"-31664/1256567"],[[1,2,2,1],"556204/11309103"],[[1,2,2,0],"2224816/79163721"],[[1,2,1,4],"-556204/11309103"],[[1,2,1,3],"-8899264/79163721"],[[1,2,1,2],"-88098145/79163721"],[[1,2,1,1],"-68802761/79163721"],[[1,2,1,0],"-53720620/79163721"],[[1,2,0,5],"10497587/11309103"],[[1,2,0,4],"15216805/8795969"],[[1,2,0,3],"139855088/79163721"],[[1,2,0,2],"111708661/79163721"],[[1,2,0,1],"-118466395/79163721"],[[1,2,0,0],"14656592/79163721"],[[1,1,2,1],"1112408/79163721"],[[1,1,2,0],"-17205320/26387907"],[[1,1,1,5],"556204/11309103"],[[1,1,1,4],"13905100/79163721"],[[1,1,1,3],"556204/2029839"],[[1,1,1,2],"-77683730/79163721"],[[1,1,1,1],"13355035/11309103"],[[1,1,1,0],"-11520331/6089517"],[[1,1,0,6],"-10996295/11309103"],[[1,1,0,5],"-14001264/8795969"],[[1,1,0,4],"-214901996/79163721"],[[1,1,0,3],"-137408816/79163721"],[[1,1,0,2],"137809358/79163721"],[[1,1,0,1],"-33791596/26387907"],[[1,1,0,0],"127345763/79163721"],[[1,0,2,1],"51059756/79163721"],[[1,0,2,0],"-556204/26387907"],[[1,0,1,5],"-1112408/26387907"],[[1,0,1,4],"-2781020/26387907"],[[1,0,1,3],"-14442802/26387907"],[[1,0,1,2],"-12485212/8795969"],[[1,0,1,1],"53802961/26387907"],[[1,0,1,0],"-33712039/26387907"],[[1,0,0,6],"-17801402/26387907"],[[1,0,0,5],"-20704493/79163721"],[[1,0,0,4],"20733887/26387907"],[[1,0,0,3],"203909008/79163721"],[[1,0,0,2],"391788311/79163721"],[[1,0,0,1],"100404112/79163721"],[[1,0,0,0],"21154507/26387907"],[[0,2,1,1],"4971758/11309103"],[[0,2,1,0],"19887032/79163721"],[[0,2,0,4],"-4971758/11309103"],[[0,2,0,3],"-79548128/79163721"],[[0,2,0,2],"-99435160/79163721"],[[0,2,0,1],"-94463402/79163721"],[[0,2,0,0],"19887032/79163721"],[[0,1,1,1],"69682888/79163721"],[[0,1,1,0],"31976582/79163721"],[[0,1,0,5],"4971758/11309103"],[[0,1,0,4],"64554578/79163721"],[[0,1,0,3],"74426902/79163721"],[[0,1,0,2],"85414670/79163721"],[[0,1,0,1],"-12069530/8795969"],[[0,1,0,0],"58860274/79163721"],[[0,0,1,1],"48386536/79163721"],[[0,0,1,0],"-39563018/79163721"],[[0,0,0,5],"9969608/26387907"],[[0,0,0,4],"70497878/79163721"],[[0,0,0,3],"11773124/26387907"],[[0,0,0,2],"29520986/79163721"],[[0,0,0,1],"-12967658/6089517"],[[0,0,0,0],"-82774010/79163721"]],[[[2,3,0,1],"306278/1256567"],[[2,3,0,0],"175016/1256567"],[[2,2,1,1],"-1813043/11309103"],[[2,2,1,0],"-7252172/79163721"],[[2,2,0,2],"-97202/869931"],[[2,2,0,1],"-14794616/79163721"],[[2,2,0,0],"6057964/26387907"],[[2,1,1,2],"3626086/26387907"],[[2,1,1,1],"14504344/79163721"],[[2,1,1,0],"-3626086/26387907"],[[2,1,0,3],"-2198180/26387907"],[[2,1,0,2],"10394326/79163721"],[[2,1,0,1],"5804086/79163721"],[[2,1,0,0],"23685586/79163721"],[[2,0,1,2],"-14504344/79163721"],[[2,0,1,1],"-1813043/26387907"],[[2,0,1,0],"9604163/79163721"],[[2,0,0,3],"9146420/79163721"],[[2,0,0,2],"297370/2029839"],[[2,0,0,1],"297370/2029839"],[[2,0,0,0],"2451010/79163721"],[[1,3,0,1],"-55412/1256567"],[[1,3,0,0],"-31664/1256567"],[[1,2,1,1],"556204/11309103"],[[1,2,1,0],"2224816/79163721"],[[1,2,0,2],"-812987/869931"],[[1,2,0,1],"-4491247/26387907"],[[1,2,0,0],"12163052/79163721"],[[1,1,1,2],"-1112408/26387907"],[[1,1,1,1],"-4449632/79163721"],[[1,1,1,0],"1112408/26387907"],[[1,1,0,3],"21992590/26387907"],[[1,1,0,2],"-8304890/11309103"],[[1,1,0,1],"-41726/676613"],[[1,1,0,0],"-152192/8795969"],[[1,0,1,2],"4449632/79163721"],[[1,0,1,1],"556204/26387907"],[[1,0,1,0],"2391686/6089517"],[[1,0,0,3],"14357048/79163721"],[[1,0,0,2],"-62818109/79163721"],[[1,0,0,1],"-10528139/8795969"],[[1,0,0,0],"-37402103/79163721"],[[0,2,0,1],"4971758/11309103"],[[0,2,0,0],"19887032/79163721"],[[0,1,0,2],"-9943516/26387907"],[[0,1,0,1],"19965308/79163721"],[[0,1,0,0],"46891856/79163721"],[[0,0,0,2],"-1633016/11309103"],[[0,0,0,1],"-2546302/26387907"],[[0,0,0,0],"4213264/8795969"]],[[[2,4,0,2],"350032/1256567"],[[2,4,0,1],"612556/1256567"],[[2,3,1,2],"-14504344/79163721"],[[2,3,1,1],"-3626086/11309103"],[[2,3,0,3],"-13259296/79163721"],[[2,3,0,2],"-30960016/79163721"],[[2,3,0,1],"535004/3769701"],[[2,2,1,3],"14504344/79163721"],[[2,2,1,2],"3626086/8795969"],[[2,2,1,1],"-25678102/79163721"],[[2,2,1,0],"-612556/1256567"],[[2,2,0,4],"-8792720/79163721"],[[2,2,0,3],"-11516996/26387907"],[[2,2,0,2],"-78336428/79163721"],[[2,2,0,1],"-66375604/79163721"],[[2,2,0,0],"-612556/1256567"],[[2,1,2,1],"14504344/79163721"],[[2,1,2,0],"3626086/11309103"],[[2,1,1,3],"7252172/79163721"],[[2,1,1,2],"34720312/79163721"],[[2,1,1,1],"10751978/26387907"],[[2,1,1,0],"2021074/11309103"],[[2,1,0,4],"-560680/11309103"],[[2,1,0,3],"-9965432/79163721"],[[2,1,0,2],"-7308752/26387907"],[[2,1,0,1],"-18866096/79163721"],[[2,1,0,0],"-535004/3769701"],[[2,0,2,1],"-7252172/79163721"],[[2,0,2,0],"3626086/79163721"],[[2,0,1,3],"-7252172/79163721"],[[2,0,1,2],"137986/8795969"],[[2,0,1,1],"404602/11309103"],[[2,0,1,0],"9358646/79163721"],[[2,0,0,4],"4867960/79163721"],[[2,0,0,3],"3775420/26387907"],[[2,0,0,2],"17058820/79163721"],[[2,0,0,1],"1354540/8795969"],[[2,0,0,0],"5732560/79163721"],[[1,4,0,2],"-63328/1256567"],[[1,4,0,1],"-110824/1256567"],[[1,3,1,2],"4449632/79163721"],[[1,3,1,1],"1112408/11309103"],[[1,3,0,3],"-83980696/79163721"],[[1,3,0,2],"-38220262/26387907"],[[1,3,0,1],"7435162/11309103"],[[1,2,1,3],"-4449632/79163721"],[[1,2,1,2],"-1112408/8795969"],[[1,2,1,1],"53319086/79163721"],[[1,2,1,0],"110824/1256567"],[[1,2,0,4],"87970360/79163721"],[[1,2,0,3],"33180998/79163721"],[[1,2,0,2],"-88993712/79163721"],[[1,2,0,1],"21587242/11309103"],[[1,2,0,0],"-370470/1256567"],[[1,1,2,1],"-4449632/79163721"],[[1,1,2,0],"-1112408/11309103"],[[1,1,1,3],"-2224816/79163721"],[[1,1,1,2],"26404450/79163721"],[[1,1,1,1],"19073531/11309103"],[[1,1,1,0],"-39889517/79163721"],[[1,1,0,4],"25774532/11309103"],[[1,1,0,3],"36790316/11309103"],[[1,1,0,2],"770894/79163721"],[[1,1,0,1],"28827215/79163721"],[[1,1,0,0],"-99645823/79163721"],[[1,0,2,1],"2224816/79163721"],[[1,0,2,0],"-49329422/79163721"],[[1,0,1,3],"2224816/79163721"],[[1,0,1,2],"8925947/8795969"],[[1,0,1,1],"7263515/11309103"],[[1,0,1,0],"-7356275/3769701"],[[1,0,0,4],"92451364/79163721"],[[1,0,0,3],"133540178/79163721"],[[1,0,0,2],"17513497/79163721"],[[1,0,0,1],"-24979289/26387907"],[[1,0,0,0],"-116026681/79163721"],[[0,3,0,2],"39774064/79163721"],[[0,3,0,1],"9943516/11309103"],[[0,2,1,1],"5920508/8795969"],[[0,2,0,3],"-39774064/79163721"],[[0,2,0,2],"-2357564/8795969"],[[0,2,0,1],"143070092/79163721"],[[0,2,0,0],"87076/1256567"],[[0,1,1,2],"-5920508/8795969"],[[0,1,1,1],"-13131778/79163721"],[[0,1,1,0],"-25240952/26387907"],[[0,1,0,3],"-88160600/79163721"],[[0,1,0,2],"-283565656/79163721"],[[0,1,0,1],"-126054170/79163721"],[[0,1,0,0],"-88520608/79163721"],[[0,0,2,0],"-5920508/8795969"],[[0,0,1,2],"-9993170/26387907"],[[0,0,1,1],"-6991820/11309103"],[[0,0,1,0],"-1061654/485667"],[[0,0,0,3],"-7232434/11309103"],[[0,0,0,2],"-69379508/26387907"],[[0,0,0,1],"-69379508/26387907"],[[0,0,0,0],"-236675207/79163721"]],[[[2,2,0,1],"-43754/1256567"],[[2,2,0,0],"-175016/1256567"],[[2,1,1,1],"1813043/79163721"],[[2,1,1,0],"7252172/79163721"],[[2,1,0,2],"-1099090/79163721"],[[2,1,0,1],"-1474012/11309103"],[[2,1,0,0],"-2382628/26387907"],[[2,0,1,1],"3626086/79163721"],[[2,0,1,0],"3626086/79163721"],[[2,0,0,2],"-2139230/79163721"],[[2,0,0,1],"-712640/26387907"],[[2,0,0,0],"1310/79163721"],[[1,2,0,1],"7916/1256567"],[[1,2,0,0],"31664/1256567"],[[1,1,1,1],"-556204/79163721"],[[1,1,1,0],"-2224816/79163721"],[[1,1,0,2],"10996295/79163721"],[[1,1,0,1],"13731257/26387907"],[[1,1,0,0],"-1089068/6089517"],[[1,0,1,1],"-1112408/79163721"],[[1,0,1,0],"-1112408/79163721"],[[1,0,0,2],"39047158/79163721"],[[1,0,0,1],"15761348/79163721"],[[1,0,0,0],"-1368166/6089517"],[[0,1,0,1],"-4971758/79163721"],[[0,1,0,0],"-19887032/79163721"],[[0,0,0,1],"-18477712/79163721"],[[0,0,0,0],"-341572/1256567"]],[[[3,2,1,1],"350032/1256567"],[[3,2,1,0],"612556/1256567"],[[3,1,2,1],"-14504344/79163721"],[[3,1,2,0],"-3626086/11309103"],[[3,1,1,2],"8792720/79163721"],[[3,1,1,1],"7631012/79163721"],[[3,1,1,0],"535004/3769701"],[[3,0,2,1],"7252172/79163721"],[[3,0,2,0],"-3626086/79163721"],[[3,0,1,2],"-4867960/79163721"],[[3,0,1,1],"-6458300/79163721"],[[3,0,1,0],"-5732560/79163721"],[[2,3,0,3],"-306278/1256567"],[[2,3,0,2],"-437540/1256567"],[[2,3,0,1],"-306278/1256567"],[[2,3,0,0],"-175016/1256567"],[[2,2,1,3],"1813043/11309103"],[[2,2,1,2],"18130430/79163721"],[[2,2,1,1],"-1513411/11309103"],[[2,2,1,0],"-10755748/79163721"],[[2,2,0,4],"1657412/11309103"],[[2,2,0,3],"35765096/79163721"],[[2,2,0,2],"21297194/79163721"],[[2,2,0,1],"23064122/79163721"],[[2,2,0,0],"-20759308/26387907"],[[2,1,2,1],"17140933/79163721"],[[2,1,2,0],"15039028/79163721"],[[2,1,1,4],"-1813043/11309103"],[[2,1,1,3],"-3626086/8795969"],[[2,1,1,2],"-16774358/11309103"],[[2,1,1,1],"-132304559/79163721"],[[2,1,1,0],"34693570/26387907"],[[2,1,0,5],"1099090/11309103"],[[2,1,0,4],"2172766/26387907"],[[2,1,0,3],"1881422/79163721"],[[2,1,0,2],"-18209000/79163721"],[[2,1,0,1],"-22163366/79163721"],[[2,1,0,0],"-13686094/79163721"],[[2,0,2,1],"-13103074/79163721"],[[2,0,2,0],"40264207/79163721"],[[2,0,1,4],"3626086/26387907"],[[2,0,1,3],"1813043/8795969"],[[2,0,1,2],"-82357036/79163721"],[[2,0,1,1],"-17616854/26387907"],[[2,0,1,0],"17502721/11309103"],[[2,0,0,5],"-2335730/26387907"],[[2,0,0,4],"-2657990/11309103"],[[2,0,0,3],"-9354710/26387907"],[[2,0,0,2],"-5638240/26387907"],[[2,0,0,1],"-1530080/26387907"],[[2,0,0,0],"5732560/79163721"],[[1,3,0,3],"55412/1256567"],[[1,3,0,2],"79160/1256567"],[[1,3,0,1],"55412/1256567"],[[1,3,0,0],"31664/1256567"],[[1,2,1,3],"-556204/11309103"],[[1,2,1,2],"-5562040/79163721"],[[1,2,1,1],"-57496/11309103"],[[1,2,1,0],"-229984/79163721"],[[1,2,0,4],"10497587/11309103"],[[1,2,0,3],"152279/161889"],[[1,2,0,2],"11033773/26387907"],[[1,2,0,1],"3992539/26387907"],[[1,2,0,0],"-4183724/79163721"],[[1,1,2,1],"-556204/11309103"],[[1,1,2,0],"-2224816/79163721"],[[1,1,1,4],"556204/11309103"],[[1,1,1,3],"1112408/8795969"],[[1,1,1,2],"6434501/6089517"],[[1,1,1,1],"20121155/26387907"],[[1,1,1,0],"39719284/79163721"],[[1,1,0,5],"-10996295/11309103"],[[1,1,0,4],"-49037311/79163721"],[[1,1,0,3],"-49843462/79163721"],[[1,1,0,2],"-3252385/11309103"],[[1,1,0,1],"270727673/79163721"],[[1,1,0,0],"-8891960/11309103"],[[1,0,2,1],"1112408/26387907"],[[1,0,2,0],"56065592/79163721"],[[1,0,1,4],"-1112408/26387907"],[[1,0,1,3],"-556204/8795969"],[[1,0,1,2],"2046540/8795969"],[[1,0,1,1],"-15010777/11309103"],[[1,0,1,0],"154372537/79163721"],[[1,0,0,5],"-17801402/26387907"],[[1,0,0,4],"32699713/79163721"],[[1,0,0,3],"82906154/79163721"],[[1,0,0,2],"88303141/79163721"],[[1,0,0,1],"31511288/11309103"],[[1,0,0,0],"-116026681/79163721"],[[0,2,0,3],"-4971758/11309103"],[[0,2,0,2],"-49717580/79163721"],[[0,2,0,1],"-4971758/11309103"],[[0,2,0,0],"-19887032/79163721"],[[0,1,1,1],"-4971758/11309103"],[[0,1,1,0],"-19887032/79163721"],[[0,1,0,4],"4971758/11309103"],[[0,1,0,3],"3305808/8795969"],[[0,1,0,2],"-8605388/79163721"],[[0,1,0,1],"42748750/79163721"],[[0,1,0,0],"-126439984/79163721"],[[0,0,1,1],"-9969608/26387907"],[[0,0,1,0],"1113926/11309103"],[[0,0,0,4],"9969608/26387907"],[[0,0,0,3],"40589054/79163721"],[[0,0,0,2],"-35178506/79163721"],[[0,0,0,1],"24110438/79163721"],[[0,0,0,0],"-157511486/79163721"]]]},"CC":{"generators":[[[[0,1,0,2],"1"],[[0,1,0,1],"1"],[[0,0,1,0],"1"],[[0,0,0,3],"-1"],[[0,0,0,2],"-1"],[[0,0,0,1],"-1"]],[[[0,1,1,0],"1"],[[0,1,0,4],"1"],[[0,1,0,3],"2"],[[0,1,0,2],"3"],[[0,1,0,1],"2"],[[0,1,0,0],"1"],[[0,0,1,1],"1"],[[0,0,1,0],"1"]],[[[1,0,1,1],"1"],[[1,0,1,0],"1"],[[0,0,0,0],"-1"]],[[[0,2,1,1],"1"],[[0,2,0,4],"1"],[[0,2,0,3],"2"],[[0,2,0,2],"3"],[[0,2,0,1],"2"],[[0,2,0,0],"1"],[[0,1,1,2],"-3"],[[0,1,1,1],"-2"],[[0,1,1,0],"-3"],[[0,0,2,0],"1"],[[0,0,1,2],"-1"],[[0,0,1,1],"-1"],[[0,0,1,0],"-1"]],[[[0,2,2,0],"1"],[[0,2,1,3],"-2"],[[0,2,1,2],"-3"],[[0,2,1,1],"-4"],[[0,2,1,0],"-1"],[[0,2,0,6],"1"],[[0,2,0,5],"2"],[[0,2,0,4],"3"],[[0,2,0,3],"2"],[[0,2,0,2],"1"],[[0,1,2,0],"2"],[[0,1,1,4],"1"],[[0,1,1,2],"2"],[[0,1,1,0],"1"],[[0,1,0,7],"-2"],[[0,1,0,6],"-6"],[[0,1,0,5],"-12"],[[0,1,0,4],"-14"],[[0,1,0,3],"-12"],[[0,1,0,2],"-6"],[[0,1,0,1],"-2"],[[0,0,2,0],"1"],[[0,0,1,5],"1"],[[0,0,1,4],"5"],[[0,0,1,3],"8"],[[0,0,1,2],"9"],[[0,0,1,1],"5"],[[0,0,1,0],"2"],[[0,0,0,8],"1"],[[0,0,0,7],"4"],[[0,0,0,6],"10"],[[0,0,0,5],"16"],[[0,0,0,4],"19"],[[0,0,0,3],"16"],[[0,0,0,2],"10"],[[0,0,0,1],"4"],[[0,0,0,0],"1"]]],"multipliers":[[[[3,3,1,0],"3"],[[3,2,1,2],"3"],[[3,2,1,1],"2"],[[3,2,1,0],"3"],[[3,1,1,3],"-1"],[[3,1,1,2],"-1"],[[3,1,1,1],"2"],[[3,1,1,0],"3"],[[3,0,1,2],"-1"],[[3,0,1,1],"-1"],[[2,3,1,2],"142981901/5107109"],[[2,3,1,1],"5837851984802186422270/34643580911088487821"],[[2,3,1,0],"184664694514287550033/9898165974596710806"],[[2,3,0,3],"3"],[[2,3,0,2],"3"],[[2,3,0,1],"6"],[[2,2,2,3],"-1417733777145184/75385387346157"],[[2,2,2,2],"-34170728570250216950/1551205115421872589"],[[2,2,2,1],"-7704808602359327410397/201656665004843436570"],[[2,2,2,0],"-100423366018075269736943/3226506640077494985120"],[[2,2,1,4],"-516463820047677844/7513410272166981"],[[2,2,1,3],"-8275927598161112706553988/10358430692415457858479"],[[2,2,1,2],"-244732789587170266771716541/124301168308985494301748"],[[2,2,1,1],"-3218180243863587617238050311/1243011683089854943017480"],[[2,2,1,0],"-1809686600006598637277496349/1243011683089854943017480"],[[2,2,0,4],"-37/7"],[[2,2,0,3],"-46/7"],[[2,2,0,2],"-83/7"],[[2,2,0,1],"-39/7"],[[2,2,0,0],"-30/7"],[[2,1,3,1],"-708866888572592/75385387346157"],[[2,1,3,0],"-5723064635206756897/517068371807290863"],[[2,1,2,3],"-160845563569993052/1633350059166735"],[[2,1,2,2],"-2747141650696027057116109/9276206590222798082220"],[[2,1,2,1],"-7248002822636392541962619/10601378960254626379680"],[[2,1,2,0],"-2965134306766110830672651/5708434824752491127520"],[[2,1,1,4],"-198529656434617659496/1247552775191552193"],[[2,1,1,3],"-47317942754210316623447531/34528102308051526194930"],[[2,1,1,2],"-930785503688265211229607265/248602336617970988603496"],[[2,1,1,1],"-1896588439784435046657354481/248602336617970988603496"],[[2,1,1,0],"-441625788771659246496701821/88786548792132495929820"],[[2,1,0,5],"13/7"],[[2,1,0,4],"22/7"],[[2,1,0,3],"38/7"],[[2,1,0,2],"4"],[[2,1,0,1],"19/7"],[[2,1,0,0],"-18/7"],[[2,0,3,2],"-305546072660600/32308023148353"],[[2,0,3,1],"-12825044751379286503447/403313330009686873140"],[[2,0,3,0],"-156981886820213863725673/6453013280154989970240"],[[2,0,2,3],"41106460816502258/544450019722245"],[[2,0,2,2],"1261201654488281311087840601/4972046732359419772069920"],[[2,0,2,1],"1182371422522396749624718381/1657348910786473257356640"],[[2,0,2,0],"4630906316979287585348810801/9944093464718839544139840"],[[2,0,1,4],"-977860791020545877/7513410272166981"],[[2,0,1,3],"-3807101662454515274642927/6374418887640281759064"],[[2,0,1,2],"-217871682242804019836671399/138112409232206104779720"],[[2,0,1,1],"-360264234925957778962722151/248602336617970988603496"],[[2,0,1,0],"-82927456309779532755075211/310752920772463735754370"],[[2,0,0,6],"-1/7"],[[2,0,0,5],"-3/7"],[[2,0,0,4],"-6/7"],[[2,0,0,3],"-1"],[[2,0,0,2],"-6/7"],[[2,0,0,1],"4/7"],[[2,0,0,0],"-1/7"],[[1,3,1,3],"10568397837477806550832/18137498039323335729"],[[1,3,1,2],"3555705639400491076472248/6547636792195724198169"],[[1,3,1,1],"15005057105590125804353195/13095273584391448396338"],[[1,3,1,0],"-19062734665809094695314/311792228199796390389"],[[1,3,0,4],"4867948061444618771401/34643580911088487821"],[[1,3,0,3],"705867286386186654817/7698573535797441738"],[[1,3,0,2],"15810994747857384218027/69287161822176975642"],[[1,3,0,1],"-3521944021667324258513/34643580911088487821"],[[1,3,0,0],"-280801812208/35029660631"],[[1,2,2,3],"58138094334304175077744/727515199132858244241"],[[1,2,2,2],"-197791341119465260345516/2182545597398574732723"],[[1,2,2,1],"60823988109703534209409051/130952735843914483963380"],[[1,2,2,0],"-163820825827405977672362329/972791751983364738013680"],[[1,2,1,5],"611092145321200/32308023148353"],[[1,2,1,4],"288086531448639381878572733/39953946956459623168419"],[[1,2,1,3],"11245444303606817250141551767/301191292441003313115774"],[[1,2,1,2],"518837875754420489786384932667/7830973603466086141010124"],[[1,2,1,1],"160552585139336669696246878739/2175270445407246150280590"],[[1,2,1,0],"1128467282016527912130752054329/29832280394156518632419520"],[[1,2,0,6],"-323075950567157/10769341049451"],[[1,2,0,5],"-1610677203385514911130579/2910060796531432976964"],[[1,2,0,4],"-13616036982487406582216926/15762829314545261958555"],[[1,2,0,3],"-390670990265517023161763831/290036059387632820037412"],[[1,2,0,2],"1836852269907472419934057/17613525873742883807940"],[[1,2,0,1],"2740175443540749453279956207/4350540890814492300561180"],[[1,2,0,0],"201621092569376037005960635/124301168308985494301748"],[[1,1,3,1],"29069047167152087538872/727515199132858244241"],[[1,1,3,0],"-4545036818591244061994/103930742733265463463"],[[1,1,2,3],"1512305706081710325884842/3637575995664291221205"],[[1,1,2,2],"6996453662135989864707437539/1864517524634782414526220"],[[1,1,2,1],"725314388370507679760371089697/52206490689773907606734160"],[[1,1,2,0],"77332467626163731654998432057/7458070098539129658104880"],[[1,1,1,6],"-6110921453212000/226156162038471"],[[1,1,1,5],"58803446342149285390/1551205115421872589"],[[1,1,1,4],"756285749227683149130526340/28373092766181471525399"],[[1,1,1,3],"57533533086329622588665643659/686927509075972468509660"],[[1,1,1,2],"5363476816282981629831850836863/39154868017330430705050620"],[[1,1,1,1],"127753275340595891510172734836393/626477888277286891280809920"],[[1,1,1,0],"1932377710741605389831138669797/14916140197078259316209760"],[[1,1,0,7],"3230759505671570/75385387346157"],[[1,1,0,6],"614562073869894865583875/1455030398265716488482"],[[1,1,0,5],"95341950893696242092338/130993041395112980265"],[[1,1,0,4],"766828327933136333181745/663698076401905766676"],[[1,1,0,3],"3629212048334012584021183/3860284730092717214340"],[[1,1,0,2],"348807992834818607663269229/167328495800557396175430"],[[1,1,0,1],"200578299974228783939007233/66931398320222958470172"],[[1,1,0,0],"861620698262655226196782703/155376460386231867877185"],[[1,0,3,2],"12529761709979348077100/311792228199796390389"],[[1,0,3,1],"3827101961160303990649187/87301823895942989308920"],[[1,0,3,0],"-62334474702644992979272573/648527834655576492009120"],[[1,0,2,4],"1222184290642400/226156162038471"],[[1,0,2,3],"-4304480929051242153346961/14550303982657164884820"],[[1,0,2,2],"156479821340456924127230475233/52206490689773907606734160"],[[1,0,2,1],"-1498641958284166942908380670953/156619472069321722820202480"],[[1,0,2,0],"-644808845429473322366741196611/44748420591234777948629280"],[[1,0,1,7],"611092145321200/226156162038471"],[[1,0,1,6],"-2527159814408439899/1551205115421872589"],[[1,0,1,5],"-114069526850639996977/3102410230843745178"],[[1,0,1,4],"5566455364234543754518765888/652581133622173845084177"],[[1,0,1,3],"5619849357515170116662904397/145018029693816410018706"],[[1,0,1,2],"89126276715903178901338669933/870108178162898460112236"],[[1,0,1,1],"6380051985251636122790009834579/89496841182469555897258560"],[[1,0,1,0],"130475711954466300646180031/972791751983364738013680"],[[1,0,0,8],"-323075950567157/75385387346157"],[[1,0,0,7],"-127048096199543871286265/2910060796531432976964"],[[1,0,0,6],"-326001285316927639889735/2910060796531432976964"],[[1,0,0,5],"-534745806246155759622071/2910060796531432976964"],[[1,0,0,4],"-34598648946836005317511/207861485466530926926"],[[1,0,0,3],"11260959991102105551717575/217527044540724615028059"],[[1,0,0,2],"938795956725691598863994059/1740216356325796920224472"],[[1,0,0,1],"11115623018689023195304431157/8701081781628984601122360"],[[1,0,0,0],"513389858042690885702239709/1243011683089854943017480"],[[0,3,1,2],"27110978468913284805152/6547636792195724198169"],[[0,3,1,1],"-7308923185594588589839/229741641831428919234"],[[0,3,1,0],"-9781862795016533621083/267250481314111191762"],[[0,3,0,5],"-27110978468913284805152/935376684599389171167"],[[0,3,0,4],"1181157729041790619816033/13095273584391448396338"],[[0,3,0,3],"-4001977826484251576382643/13095273584391448396338"],[[0,3,0,2],"-1162871081901757243545065/4365091194797149465446"],[[0,3,0,1],"-1630516851125668736248295/1870753369198778342334"],[[0,3,0,0],"-86021630664627082661189/311792228199796390389"],[[0,2,2,2],"25059523419958696154200/2182545597398574732723"],[[0,2,2,1],"-147211468266487661094626/2182545597398574732723"],[[0,2,2,0],"18728686200746678117527/311792228199796390389"],[[0,2,1,5],"-25059523419958696154200/311792228199796390389"],[[0,2,1,4],"76191842808911783575994/727515199132858244241"],[[0,2,1,3],"-1480253691168938963436325/6547636792195724198169"],[[0,2,1,2],"244194263640371467473641/689224925494286757702"],[[0,2,1,1],"41338308560586959428484921/261905471687828967926760"],[[0,2,1,0],"-1360305838409722003607208839/1945583503966729476027360"],[[0,2,0,6],"488202445593797168663048/6547636792195724198169"],[[0,2,0,5],"-3387232047013065678772060/6547636792195724198169"],[[0,2,0,4],"-23409967476353527354215302/32738183960978620990845"],[[0,2,0,3],"-74127635633649109616152952419/6525811336221738450841770"],[[0,2,0,2],"-213276413098779153759372614911/6525811336221738450841770"],[[0,2,0,1],"-126949689729385756990527799192/3262905668110869225420885"],[[0,2,0,0],"-2568718002411172236309537745/62150584154492747150874"],[[0,1,2,3],"25059523419958696154200/2182545597398574732723"],[[0,1,2,2],"42814429784352665533858/727515199132858244241"],[[0,1,2,1],"-636201551247541855975397/2182545597398574732723"],[[0,1,2,0],"72798951801228719544697/311792228199796390389"],[[0,1,1,6],"250595234199586961542000/2182545597398574732723"],[[0,1,1,5],"-920805167425785295553860/2182545597398574732723"],[[0,1,1,4],"-1507810922568491569288654/6547636792195724198169"],[[0,1,1,3],"-2312703817835031194218588/6547636792195724198169"],[[0,1,1,2],"238004855917433595240504913/261905471687828967926760"],[[0,1,1,1],"-806406653192548896334528857811/313238944138643445640404960"],[[0,1,1,0],"-76767362685086285346389477227/7458070098539129658104880"],[[0,1,0,7],"-337243351189862314250192/6547636792195724198169"],[[0,1,0,6],"795025449815672930011595/1455030398265716488482"],[[0,1,0,5],"365276833273598073160456/574354104578572298085"],[[0,1,0,4],"1055441941452945673536688892/425596391492722072880985"],[[0,1,0,3],"-10657315131129299355685633042/425596391492722072880985"],[[0,1,0,2],"-408078972433513100123511749479/6525811336221738450841770"],[[0,1,0,1],"-547679227699687112579361188731/6525811336221738450841770"],[[0,1,0,0],"-41586304114053926944894771103/310752920772463735754370"],[[0,0,2,4],"-50119046839917392308400/2182545597398574732723"],[[0,0,2,3],"319482459952934018343452/2182545597398574732723"],[[0,0,2,2],"-77998803712410093886868/727515199132858244241"],[[0,0,2,1],"-260361627251240128907593/2182545597398574732723"],[[0,0,2,0],"31188356099988192011614/311792228199796390389"],[[0,0,1,7],"-25059523419958696154200/2182545597398574732723"],[[0,0,1,6],"3791205158242714349054/114870820915714459617"],[[0,0,1,5],"180851952389213994832325/2182545597398574732723"],[[0,0,1,4],"28683031767909210076367/2182545597398574732723"],[[0,0,1,3],"94692058230078558771479/6547636792195724198169"],[[0,0,1,2],"-7562326607627381471743087/261905471687828967926760"],[[0,0,1,1],"-296303410705831612575705577277/104412981379547815213468320"],[[0,0,1,0],"13402546170516525294046771639/860546549831438037473640"],[[0,0,0,8],"54697067499285543112/11547860303696162607"],[[0,0,0,7],"-11861249076337270522597/242505066377619414747"],[[0,0,0,6],"-1244832721242379142645753/6547636792195724198169"],[[0,0,0,5],"-2756511533987052061959616/6547636792195724198169"],[[0,0,0,4],"-1205136617554317341073605/2182545597398574732723"],[[0,0,0,3],"-17949476362339448186667790132/1957743400866521535252531"],[[0,0,0,2],"-28988812907746490006774205335/870108178162898460112236"],[[0,0,0,1],"-125779813529918381842150973521/1702385565970888291523940"],[[0,0,0,0],"-11349860912884298849241865799/5593552573904347243578660"]],[[[3,2,1,0],"-3"],[[3,1,1,1],"4"],[[3,0,1,2],"-1"],[[2,3,1,0],"-142981901/10214218"],[[2,3,0,1],"42487290347/5004237233"],[[2,3,0,0],"840311952855/35029660631"],[[2,2,2,1],"708866888572592/75385387346157"],[[2,2,2,0],"5723064635206756897/517068371807290863"],[[2,2,1,2],"38210592997940620081/676206924495028290"],[[2,2,1,1],"5471460817898373068554079/15784275340823554831968"],[[2,2,1,0],"269549557045934238165102131/710292390337059967438560"],[[2,2,0,3],"-728942385932752553/22540230816500943"],[[2,2,0,2],"-34752379461534595661525611/248602336617970988603496"],[[2,2,0,1],"-7465965298009727253191519/82867445539323662867832"],[[2,2,0,0],"973254114509975072149/415722970933061853852"],[[2,1,2,2],"-6392023840059752/226156162038471"],[[2,1,2,1],"17963604356655137109281/403313330009686873140"],[[2,1,2,0],"591007662625023893280359/6453013280154989970240"],[[2,1,1,3],"-24987929645790874376/338103462247514145"],[[2,1,1,2],"-388163493107430634094260199/994409346471883954413984"],[[2,1,1,1],"442813126398211690651169663/382465133258416905543840"],[[2,1,1,0],"5751519734298138514386101213/3314697821572946514713280"],[[2,1,0,4],"977860791020545877/22540230816500943"],[[2,1,0,3],"34683353421626034897011035/248602336617970988603496"],[[2,1,0,2],"3633730148617774070593373/27622481846441220955944"],[[2,1,0,1],"7041772953127608313040807/82867445539323662867832"],[[2,1,0,0],"-5072545924859599576429/415722970933061853852"],[[2,0,2,2],"-160845563569993052/1633350059166735"],[[2,0,2,1],"-5194371871147484423653/44812592223298541460"],[[2,0,1,3],"-198529656434617659496/1247552775191552193"],[[2,0,1,2],"-5312360421590094379059781/4503665518441503416730"],[[2,0,1,1],"-10901407012823818266227873/9007331036883006833460"],[[2,0,0,4],"9/7"],[[2,0,0,3],"3/7"],[[2,0,0,2],"1"],[[2,0,0,1],"-2/7"],[[2,0,0,0],"-3/7"],[[1,3,1,1],"-5284198918738903275416/18137498039323335729"],[[1,3,1,0],"13792863206688582260/2591071148474762247"],[[1,3,0,2],"-1758543452633630584120936/6547636792195724198169"],[[1,3,0,1],"-272901806641603434456785/13095273584391448396338"],[[1,3,0,0],"-125897190266842617096772/935376684599389171167"],[[1,2,2,1],"-29069047167152087538872/727515199132858244241"],[[1,2,2,0],"4545036818591244061994/103930742733265463463"],[[1,2,1,3],"-4888737162569600/226156162038471"],[[1,2,1,2],"-40550805353615690103785728577/13051622672443476901683540"],[[1,2,1,1],"-2485358659818508209253406970073/156619472069321722820202480"],[[1,2,1,0],"-237307232347046592056072850947/22374210295617388974314640"],[[1,2,0,4],"2584607604537256/75385387346157"],[[1,2,0,3],"1047891459315470310258653812/279677628695217362178933"],[[1,2,0,2],"95274695057527700965983412019/19577434008665215352525310"],[[1,2,0,1],"1109183884056545690703838892269/626477888277286891280809920"],[[1,2,0,0],"-1474008421887407640907441259/6392631513033539706947040"],[[1,1,2,2],"262122614972767961772932/2182545597398574732723"],[[1,1,2,1],"-40339793392107420330560941/87301823895942989308920"],[[1,1,2,0],"234677725826806376566023059/648527834655576492009120"],[[1,1,1,4],"1222184290642400/25128462448719"],[[1,1,1,3],"281261178981269612351793200497/39154868017330430705050620"],[[1,1,1,2],"106548583653536922106593284599/17402163563257969202244720"],[[1,1,1,1],"-7362224747168620117354851946001/156619472069321722820202480"],[[1,1,1,0],"-2009842136558927623129422336229/44748420591234777948629280"],[[1,1,0,5],"-646151901134314/8376154149573"],[[1,1,0,4],"-14801107771184439648857087453/3915486801733043070505062"],[[1,1,0,3],"-47430696787739437324938873928/9788717004332607676262655"],[[1,1,0,2],"-350481385096401583323509043493/69608654253031876808978880"],[[1,1,0,1],"-294102554434504150657012732427/313238944138643445640404960"],[[1,1,0,0],"-177349095431500591494622656071/89496841182469555897258560"],[[1,0,2,2],"507378243028256031903614/1212525331888097073735"],[[1,0,2,1],"-2062584725898967844064553/4503665518441503416730"],[[1,0,1,5],"-611092145321200/25128462448719"],[[1,0,1,4],"28538884567015873697/517068371807290863"],[[1,0,1,3],"1509314443738733308683166645/56746185532362943050798"],[[1,0,1,2],"3567584358381298986137365522/60799484498960296125855"],[[1,0,1,1],"197540741415472611591819091/6399945736732662750090"],[[1,0,1,0],"60190852197864167365/1034136743614581726"],[[1,0,0,6],"323075950567157/8376154149573"],[[1,0,0,5],"106262223076005453171325/323340088503492552996"],[[1,0,0,4],"4432012820558407632463441/15762829314545261958555"],[[1,0,0,3],"335336223807504577654429/750610919740250569455"],[[1,0,0,2],"11613122648617313279670769/63051317258181047834220"],[[1,0,0,1],"8976921312155229711395339/7005701917575671981580"],[[1,0,0,0],"8087641124607223668683/138574323644353951284"],[[0,3,0,3],"216887827751306278441216/6547636792195724198169"],[[0,3,0,2],"-744661218372514515108124/6547636792195724198169"],[[0,3,0,1],"63640513728461196885695/344612462747143378851"],[[0,3,0,0],"-13792863206688582260/2591071148474762247"],[[0,2,1,3],"200476187359669569233600/2182545597398574732723"],[[0,2,1,2],"-108555983284435206504736/727515199132858244241"],[[0,2,1,1],"203497393894377058961428/2182545597398574732723"],[[0,2,1,0],"-4545036818591244061994/103930742733265463463"],[[0,2,0,4],"-81789278957466483338752/727515199132858244241"],[[0,2,0,3],"558375533010783010781983/727515199132858244241"],[[0,2,0,2],"49123929499659773613495337/261905471687828967926760"],[[0,2,0,1],"58957942022285564097909358507/8949684118246955589725856"],[[0,2,0,0],"257169270983199020039417559787/22374210295617388974314640"],[[0,1,1,4],"-50119046839917392308400/242505066377619414747"],[[0,1,1,3],"64728280951046845857484/80835022125873138249"],[[0,1,1,2],"-348221942491319443973222/727515199132858244241"],[[0,1,1,1],"-364570795547898010294/2015277559924815081"],[[0,1,1,0],"626901630150516422344/34643580911088487821"],[[0,1,0,5],"89137453013103090694160/727515199132858244241"],[[0,1,0,4],"-5248141584983782855076729/4365091194797149465446"],[[0,1,0,3],"854384446716813846004673/13784498509885735154040"],[[0,1,0,2],"-8345927864309250256415407289/710292390337059967438560"],[[0,1,0,1],"319319746654320796306081780711/156619472069321722820202480"],[[0,1,0,0],"676820922075077577913293056623/14916140197078259316209760"],[[0,0,1,5],"25059523419958696154200/242505066377619414747"],[[0,0,1,4],"-341396311119628198667078/727515199132858244241"],[[0,0,1,3],"105170818189233949939963/727515199132858244241"],[[0,0,1,2],"-3063657373280296504636/34643580911088487821"],[[0,0,1,1],"14586674555997057987422/80835022125873138249"],[[0,0,1,0],"23900624649488438601865/103930742733265463463"],[[0,0,0,6],"-54697067499285543112/1283095589299573623"],[[0,0,0,5],"1530627382090251614613/2993889708365671787"],[[0,0,0,4],"-897108918721712207133818/32738183960978620990845"],[[0,0,0,3],"1395472717467267160860970057/851192782985444145761970"],[[0,0,0,2],"-11503477433592129307514074549/425596391492722072880985"],[[0,0,0,1],"-25984914868821442078956681743/851192782985444145761970"],[[0,0,0,0],"-4367839592672632844675/935376684599389171167"]],[[[2,4,0,1],"-3"],[[2,3,0,2],"4"],[[2,3,0,1],"3"],[[2,3,0,0],"3"],[[2,2,1,1],"-3"],[[2,2,0,3],"-1"],[[2,2,0,2],"-4"],[[2,2,0,1],"-4"],[[2,1,1,2],"1"],[[2,1,1,1],"-3"],[[2,1,1,0],"-3"],[[2,1,0,3],"4"],[[2,1,0,2],"4"],[[2,1,0,1],"3"],[[2,0,1,2],"1"],[[2,0,1,1],"1"],[[2,0,0,4],"-1"],[[2,0,0,3],"-1"],[[2,0,0,2],"-1"],[[1,4,1,0],"142981901/10214218"],[[1,4,0,2],"-4867948061444618771401/34643580911088487821"],[[1,4,0,1],"178057397127029349971/3646692727482998718"],[[1,4,0,0],"140400906104/35029660631"],[[1,3,2,1],"-708866888572592/75385387346157"],[[1,3,2,0],"-5723064635206756897/517068371807290863"],[[1,3,1,3],"-611092145321200/32308023148353"],[[1,3,1,2],"-15664579851735436302175/463810329511139904111"],[[1,3,1,1],"-1180373442971472391147847/2319051647555699520555"],[[1,3,1,0],"-33298556785147148670510791/74209652721782384657760"],[[1,3,0,4],"323075950567157/10769341049451"],[[1,3,0,3],"192590058007806754182485/415722970933061853852"],[[1,3,0,2],"1915701504923577475913234/6755498277662255125095"],[[1,3,0,1],"23826875294237403734260897/621505841544927471508740"],[[1,3,0,0],"-108633199567937746082472653/124301168308985494301748"],[[1,2,2,2],"10620781485682456/226156162038471"],[[1,2,2,1],"13958897741388335774513/403313330009686873140"],[[1,2,2,0],"-156981886820213863725673/6453013280154989970240"],[[1,2,1,4],"611092145321200/32308023148353"],[[1,2,1,3],"95216364841532374779809/515344810567933226790"],[[1,2,1,2],"6008110895270043514659929993/2486023366179709886034960"],[[1,2,1,1],"14525424111315234770924953567/4972046732359419772069920"],[[1,2,1,0],"120534368785631050628594579/284116956134823986975424"],[[1,2,0,5],"-323075950567157/10769341049451"],[[1,2,0,4],"-104640682359149213057009/415722970933061853852"],[[1,2,0,3],"985649433092602183871756/2466293022003680442495"],[[1,2,0,2],"58715403838764084979348391/17757309758426499185964"],[[1,2,0,1],"133353291442642910976016513/62150584154492747150874"],[[1,2,0,0],"-5488057557693465768048629/4503665518441503416730"],[[1,1,2,3],"6428689368779024/226156162038471"],[[1,1,2,2],"24482543655654063990424/100828332502421718285"],[[1,1,2,1],"555572364851596957021517/1613253320038747492560"],[[1,1,2,0],"93003549916181141934217/806626660019373746280"],[[1,1,1,4],"-95858667839601298823/676206924495028290"],[[1,1,1,3],"-929829209281572737128296451/994409346471883954413984"],[[1,1,1,2],"-978008938083287376432748999/828674455393236628678320"],[[1,1,1,1],"1947992289272936649514635869/4972046732359419772069920"],[[1,1,1,0],"10241131281185871581119619429/4972046732359419772069920"],[[1,1,0,5],"-714960231418895075/22540230816500943"],[[1,1,0,4],"-249750469958313026244316315/248602336617970988603496"],[[1,1,0,3],"-426492302374377104316501677/103584306924154578584790"],[[1,1,0,2],"-71662834921550462698250581/17757309758426499185964"],[[1,1,0,1],"-1565674506797159341926888827/414337227696618314339160"],[[1,1,0,0],"354522184607756617651/7293385454965997436"],[[1,0,2,4],"-305546072660600/32308023148353"],[[1,0,2,3],"-3003599006283135225149/134437776669895624380"],[[1,0,2,2],"102104509256144992774279/6453013280154989970240"],[[1,0,2,1],"226073352389572836776123/2151004426718329990080"],[[1,0,2,0],"179625488069993977048493/2151004426718329990080"],[[1,0,1,5],"41106460816502258/544450019722245"],[[1,0,1,4],"428964451520258691548170739/1657348910786473257356640"],[[1,0,1,3],"344791181360110574688239939/355146195168529983719280"],[[1,0,1,2],"16344571911999865073183615357/9944093464718839544139840"],[[1,0,1,1],"21938110898989859072280414091/9944093464718839544139840"],[[1,0,1,0],"-23365761368231450008247885/86470377954076865601216"],[[1,0,0,6],"-977860791020545877/7513410272166981"],[[1,0,0,5],"-5895964008851598065934883/9207493948813740318648"],[[1,0,0,4],"-1152103329708376956814657183/621505841544927471508740"],[[1,0,0,3],"-520123188151260296165917069/248602336617970988603496"],[[1,0,0,2],"-4985711690029342970161/3177189078265610876"],[[1,0,0,1],"-6601618899528233962507207/18552413180445596164440"],[[1,0,0,0],"5310101908249920635773/415722970933061853852"],[[0,4,1,1],"5284198918738903275416/18137498039323335729"],[[0,4,1,0],"-13792863206688582260/2591071148474762247"],[[0,4,0,3],"27110978468913284805152/935376684599389171167"],[[0,4,0,2],"-1560711427606576607088161/13095273584391448396338"],[[0,4,0,1],"343112989782946872066182/935376684599389171167"],[[0,4,0,0],"86021630664627082661189/623584456399592780778"],[[0,3,2,1],"29069047167152087538872/727515199132858244241"],[[0,3,2,0],"-4545036818591244061994/103930742733265463463"],[[0,3,1,3],"25059523419958696154200/311792228199796390389"],[[0,3,1,2],"1094650684345569640151069534/652581133622173845084177"],[[0,3,1,1],"2241163805888775163712516878/155376460386231867877185"],[[0,3,1,0],"78975691169667147226899083209/7458070098539129658104880"],[[0,3,0,4],"-58124215741008187749656/935376684599389171167"],[[0,3,0,3],"15497518508779016129314073/4365091194797149465446"],[[0,3,0,2],"385996712092441147476406489/65476367921957241981690"],[[0,3,0,1],"40394965426894438018064513651/3262905668110869225420885"],[[0,3,0,0],"1738852798510206603467291233/79907893912919246336838"],[[0,2,2,2],"-435534517038882139159996/2182545597398574732723"],[[0,2,2,1],"26734087526860174063098947/87301823895942989308920"],[[0,2,2,0],"-62334474702644992979272573/648527834655576492009120"],[[0,2,1,4],"-25059523419958696154200/311792228199796390389"],[[0,2,1,3],"-58794309368582027873797229551/2796776286952173621789330"],[[0,2,1,2],"-1326175139286109747313997036941/15661947206932172282020248"],[[0,2,1,1],"-1673202058330308259229720939647/22374210295617388974314640"],[[0,2,1,0],"-137845211632703907010821584959/8949684118246955589725856"],[[0,2,0,5],"54697067499285543112/1649694329099451801"],[[0,2,0,4],"-16999257996809963530652513/6547636792195724198169"],[[0,2,0,3],"4074570852116858438110891823/250992743700836094263145"],[[0,2,0,2],"-327937872259823042139068687249/6525811336221738450841770"],[[0,2,0,1],"-182875702687398100171903524379/6525811336221738450841770"],[[0,2,0,0],"1822079069689505322660213007/60799484498960296125855"],[[0,1,2,3],"-263626186377965483542184/2182545597398574732723"],[[0,1,2,2],"-16530582312616761696431459/21825455973985747327230"],[[0,1,2,1],"126523403663616682382870323/226984742129451772203192"],[[0,1,2,0],"36929913042425465480204317/81065979331947061501140"],[[0,1,1,4],"50617471944861296658102165091/13051622672443476901683540"],[[0,1,1,3],"-5383225289937855946397826425521/156619472069321722820202480"],[[0,1,1,2],"-3499396925426086401136742695057/78309736034660861410101240"],[[0,1,1,1],"-686325961726406700326412112267/22374210295617388974314640"],[[0,1,1,0],"-1167623631276965142808584151499/22374210295617388974314640"],[[0,1,0,5],"-3370354542453784806251832082/1957743400866521535252531"],[[0,1,0,4],"-318246396173500142279235893/38960067678935751945324"],[[0,1,0,3],"14036995772416242211362814948/466129381158695603631555"],[[0,1,0,2],"176889787169810637414511584647/3262905668110869225420885"],[[0,1,0,1],"3970783902062984752890896213057/39154868017330430705050620"],[[0,1,0,0],"349341288770587541861/10940078182448996154"],[[0,0,2,4],"12529761709979348077100/311792228199796390389"],[[0,0,2,3],"11806247495040241817081/3233400885034925529960"],[[0,0,2,2],"-159286648288469051449572667/907938968517807088812768"],[[0,0,2,1],"-251970154241531860055446747/1513231614196345148021280"],[[0,0,2,0],"71325811333078774766741393/216175944885192164003040"],[[0,0,1,5],"-3981858766847322265713721/14550303982657164884820"],[[0,0,1,4],"2718212086206724137174142781/915903345434629958012880"],[[0,0,1,3],"-1979543777923723370617994050387/39154868017330430705050620"],[[0,0,1,2],"-9547359371480957577093144860191/104412981379547815213468320"],[[0,0,1,1],"-11205900468852551312053604664449/104412981379547815213468320"],[[0,0,1,0],"5189565615607011328195786103/389116700793345895205472"],[[0,0,0,6],"5659398380717154733511554810/652581133622173845084177"],[[0,0,0,5],"326658944426492662075270238275/7830973603466086141010124"],[[0,0,0,4],"2261587693338943106112598949369/19577434008665215352525310"],[[0,0,0,3],"4263339919464346377836817118771/39154868017330430705050620"],[[0,0,0,2],"742520756677734017475796563529/9788717004332607676262655"],[[0,0,0,1],"80202362165513168054339546753/39154868017330430705050620"],[[0,0,0,0],"10386327472680076476875/935376684599389171167"]],[[[2,2,1,0],"-142981901/10214218"],[[2,2,0,1],"-57500002046/5004237233"],[[2,2,0,0],"-840311952855/35029660631"],[[2,1,2,1],"708866888572592/75385387346157"],[[2,1,2,0],"5723064635206756897/517068371807290863"],[[2,1,1,2],"8271150806350385879/676206924495028290"],[[2,1,1,1],"269680608110478960742049/706758597350308425312"],[[2,1,1,0],"29431080607225253016465529/74209652721782384657760"],[[2,1,0,3],"728942385932752553/22540230816500943"],[[2,1,0,2],"36705683534961510571981651/248602336617970988603496"],[[2,1,0,1],"7572509156560286248307303/82867445539323662867832"],[[2,1,0,0],"273914798289210489407/415722970933061853852"],[[2,0,2,2],"305546072660600/32308023148353"],[[2,0,2,1],"12825044751379286503447/403313330009686873140"],[[2,0,2,0],"156981886820213863725673/6453013280154989970240"],[[2,0,1,3],"75959032332407452/14700150532500615"],[[2,0,1,2],"-149893425027398624165818297/994409346471883954413984"],[[2,0,1,1],"-750090807549383880648422551/994409346471883954413984"],[[2,0,1,0],"-1739801953578973392414243949/3314697821572946514713280"],[[2,0,0,4],"-977860791020545877/22540230816500943"],[[2,0,0,3],"-36210482060850713827003939/248602336617970988603496"],[[2,0,0,2],"-3681082974640244735089277/27622481846441220955944"],[[2,0,0,1],"-7444271974318608961255991/82867445539323662867832"],[[2,0,0,0],"5072545924859599576429/415722970933061853852"],[[1,2,1,1],"-5284198918738903275416/18137498039323335729"],[[1,2,1,0],"13792863206688582260/2591071148474762247"],[[1,2,0,2],"838501269020597636326147/6547636792195724198169"],[[1,2,0,1],"456152959862382915101323/6547636792195724198169"],[[1,2,0,0],"129646234125694315541500/935376684599389171167"],[[1,1,2,1],"-29069047167152087538872/727515199132858244241"],[[1,1,2,0],"4545036818591244061994/103930742733265463463"],[[1,1,1,3],"611092145321200/226156162038471"],[[1,1,1,2],"-45705647216664929287663179883/13051622672443476901683540"],[[1,1,1,1],"-247312683824306077032470138663/17402163563257969202244720"],[[1,1,1,0],"-11532193165192738752631234193/1065438585505589951157840"],[[1,1,0,4],"-323075950567157/75385387346157"],[[1,1,0,3],"-24298379928938586194412106963/7830973603466086141010124"],[[1,1,0,2],"-181103329659913376887577881759/39154868017330430705050620"],[[1,1,0,1],"-1011335967894606160839103216813/626477888277286891280809920"],[[1,1,0,0],"-28789892891245735103338066267/44748420591234777948629280"],[[1,0,2,2],"-12529761709979348077100/311792228199796390389"],[[1,0,2,1],"-3827101961160303990649187/87301823895942989308920"],[[1,0,2,0],"62334474702644992979272573/648527834655576492009120"],[[1,0,1,4],"-1222184290642400/226156162038471"],[[1,0,1,3],"-2049136009548165622318321/43650911947971494654460"],[[1,0,1,2],"-10677162590046129854829632009/4015883899213377508210320"],[[1,0,1,1],"1539432697716662507658007493369/156619472069321722820202480"],[[1,0,1,0],"635025791530156370334378321317/44748420591234777948629280"],[[1,0,0,5],"646151901134314/75385387346157"],[[1,0,0,4],"11543220140698854070045111301/3915486801733043070505062"],[[1,0,0,3],"167859201612608961081372973459/39154868017330430705050620"],[[1,0,0,2],"20399872691394215994623872507/4640576950202125120598592"],[[1,0,0,1],"98912153041151487218463744199/62647788827728689128080992"],[[1,0,0,0],"68290415645016039751960300583/89496841182469555897258560"],[[0,2,0,3],"-27110978468913284805152/6547636792195724198169"],[[0,2,0,2],"-3399475755311789374853/623584456399592780778"],[[0,2,0,1],"397540389213288454545023/2182545597398574732723"],[[0,2,0,0],"268023339229110404375287/1870753369198778342334"],[[0,1,1,3],"-25059523419958696154200/2182545597398574732723"],[[0,1,1,2],"-78324242513140604293174/2182545597398574732723"],[[0,1,1,1],"341778614714566533786145/2182545597398574732723"],[[0,1,1,0],"-35341579399735363309643/311792228199796390389"],[[0,1,0,4],"85235194209921472554808/6547636792195724198169"],[[0,1,0,3],"-577893901476341720869070/6547636792195724198169"],[[0,1,0,2],"-13007758627891334579538323/37415067383975566846680"],[[0,1,0,1],"38581508555675876066634659773/11601442375505312801496480"],[[0,1,0,0],"25523279177739869881269331717/2486023366179709886034960"],[[0,0,1,4],"50119046839917392308400/2182545597398574732723"],[[0,0,1,3],"-319482459952934018343452/2182545597398574732723"],[[0,0,1,2],"259055934557188977814804/2182545597398574732723"],[[0,0,1,1],"113150158984752467812967/2182545597398574732723"],[[0,0,1,0],"-4153223299747171298029/103930742733265463463"],[[0,0,0,5],"-109394134998571086224/11547860303696162607"],[[0,0,0,4],"31762967075069515882658/242505066377619414747"],[[0,0,0,3],"-63665960437873115328998519/261905471687828967926760"],[[0,0,0,2],"116250437361627469674380941/716793922514058228010080"],[[0,0,0,1],"30931158073815500052026515637/12047651697640132524630960"],[[0,0,0,0],"-689412570933756816261962396717/44748420591234777948629280"]],[[[2,1,0,0],"3/7"],[[2,0,0,1],"-1/7"],[[1,1,0,1],"4867948061444618771401/242505066377619414747"],[[1,1,0,0],"-675859808529923966657/69287161822176975642"],[[1,0,1,2],"611092145321200/226156162038471"],[[1,0,1,1],"-15101602888682772299/1551205115421872589"],[[1,0,1,0],"-47165946476359134427/3102410230843745178"],[[1,0,0,3],"-323075950567157/75385387346157"],[[1,0,0,2],"-89633524577174718679373/2910060796531432976964"],[[1,0,0,1],"633158273547672191506/103930742733265463463"],[[1,0,0,0],"5310101908249920635773/415722970933061853852"],[[0,1,0,2],"-27110978468913284805152/6547636792195724198169"],[[0,1,0,1],"7308923185594588589839/229741641831428919234"],[[0,1,0,0],"9781862795016533621083/267250481314111191762"],[[0,0,1,2],"-25059523419958696154200/2182545597398574732723"],[[0,0,1,1],"147211468266487661094626/2182545597398574732723"],[[0,0,1,0],"-18728686200746678117527/311792228199796390389"],[[0,0,0,3],"54697067499285543112/11547860303696162607"],[[0,0,0,2],"-15307164328792259738653/242505066377619414747"],[[0,0,0,1],"-191031834242775521481884/6547636792195724198169"],[[0,0,0,0],"11321704157279465648042/935376684599389171167"]]]}}}


==> anc/three_singular_stdlib_checks.json <==
{
  "identities": 9,
  "coefficient_type": "fractions.Fraction",
  "patterns": [
    "RR",
    "RD",
    "RC",
    "DR",
    "DD",
    "DC",
    "CR",
    "CD",
    "CC"
  ],
  "generators_reconstructed": true,
  "certificate_sha256": "48a695554e16e2cf9e4ac7caea79210cc0b06a75cadb31317b4dee3436aaaa1e"
}


==> anc/verify_appendix_table.py <==
"""Reconstruct the four rational functions printed in Appendix A.2."""
from pathlib import Path
import json
import sympy as S

c,a,b,x,p,q=S.symbols('c a b x p q')
R=3*c**4+5*c**3+9*c*c+5*c+3
X=-c*c-c-1
P=(c*c+2*c+2)*(2*c*c+c+1)/(c-1)
Q=-(c*c+c+2)*(2*c*c+2*c+1)/(c-1)
A=S.Matrix([[1,b],[a,c]])
v=S.Matrix([[b,-a]])*A
g=[v[0]+a*v[1],a*v[0]+b*v[1],b*v[0]+c*v[1]]

def reduce_invariant(e):
    answer=0
    for (i,j,k),coefficient in S.Poly(S.expand(e),a,b,c).terms():
        m=min(i,j); i-=m; j-=m
        assert i%3==j%3==0
        answer+=coefficient*X**m*P**(i//3)*Q**(j//3)*c**k
    return S.cancel(answer)

C=c+1
polys=[3*c*c+4*c+3,c*c+c+1,
       2*c**4+15*c**3+16*c*c+15*c+2,
       4*c**4+13*c**3+16*c*c+13*c+4]
expected=[-C**2*polys[0]/(c-1),C**4*polys[1],
          -C**4*polys[2]/(c-1)**2,C**4*polys[3]/(c-1)**2]
expressions=[g[1],g[0]*g[2],g[0]*g[2]-g[1]**2,g[0]*g[2]+g[1]**2]
for e,t in zip(expressions,expected): assert S.cancel(reduce_invariant(e)-t)==0
resultants=[S.resultant(R,t,c) for t in [c+1,c-1]+polys]
assert resultants==[5,25,225,1,140625,15625]
report={'rational_functions':[str(S.factor(e)) for e in expected],
        'resultants':list(map(int,resultants)),'all_passed':True}
(Path(__file__).resolve().parent/'appendix_table_checks.json').write_text(json.dumps(report,indent=2)+'\n')
print(json.dumps(report,indent=2))


==> anc/verify_completion.py <==
"""Exact checks for the non-normalizable complex endpoint branch."""
from pathlib import Path
import sys,json
HERE=Path(__file__).resolve().parent
import sympy as S
t,u,r=S.symbols('t u r')
g=S.Matrix([2+t**3,2*t,2*t*t,1+2*t**3])
assert S.expand(g[0]*g[3]-g[1]*g[2]-(2*t**6+t**3+2))==0
assert S.expand(g[0]*g[2]-g[1]**2-2*t**5)==0
assert S.cancel((2*u*u+u+2).subs(u,(2*r-1)/(2-r))*(2-r)**2-(8*r*r-11*r+8))==0
assert all(S.simplify(8*v*v-11*v+8)!=0 for v in [0,1,-1,S.I,-S.I])
assert all(2*v*v+v+2!=0 for v in [-2,-S.Rational(1,2)])
report={'scope':'zero-endpoint algebra only; reductions are in Proposition21','checks':5,'all_passed':True}
(HERE/'completion_checks.json').write_text(json.dumps(report,indent=2)+'\n')
print(json.dumps(report))


==> anc/verify_complex_boundary.py <==
"""Exact checks for the complex repeated-root boundary; no numerical sampling."""
from pathlib import Path
import sys, json
import sympy as S

OUT = Path(__file__).resolve().parent
records = []
def check(name, expression):
    if isinstance(expression, S.MatrixBase):
        ok = all(S.cancel(S.expand(x)) == 0 for x in expression)
    else:
        ok = S.cancel(S.expand(expression)) == 0
    assert ok, (name, expression)
    records.append({'name': name, 'passed': True})

def gadgets(a,b,c):
    A = S.Matrix([[1,b],[a,c]])
    B = S.Matrix([[1+a*b,a*a+b*c],[a+b*b,a*b+c*c]])
    D = S.Matrix([[1+2*a**3+b**3,a*a+2*a*b*b+b*c*c],
                  [a+2*a*a*b+b*b*c,a**3+2*b**3+c**3]])
    return A,B,D

t,r,R,k = S.symbols('t r R k', nonzero=True)
A,B,D = gadgets(t*r,-t/r,1+2*t)
N = 2*A - S.trace(A)*S.eye(2)
check('nilpotent square', N*N)
P0 = t*(R*R+2*R-1)+2*R
Q0 = t*t*(R*R-8*R+3)-t*(R*R+8*R-1)-4*R
check('B trace pairing identity', S.trace(B*N)-2*t*t/r**3*P0.subs(R,r**3))
check('D trace pairing identity', S.trace(D*N)+2*t*t/r**3*Q0.subs(R,r**3))
L = R*R+2*R-1
check('elimination of simultaneous trace zeros', Q0.subs(t,-2*R/L)+2*R*(R-1)**4/L**2)

a,b,c = S.symbols('a b c')
A,B,D = gadgets(a,b,c)
N = 2*A-(1+c)*S.eye(2)
check('N squared general', N*N-((1-c)**2+4*a*b)*S.eye(2))
check('c=1 trace pairing modulo ab=0', S.trace(B*N).subs(c,1)-2*(a**3+b**3)-4*a*b)

a = S.symbols('a', nonzero=True)
A,B,D = gadgets(a,-1/a,-1)
u = S.Matrix([1,-1/a**2])
v = S.Matrix([[a,1]])
P = u*v/(v*u)[0]
ell = a**3-a**-3
check('zero eigenvalue A', A*A)
check('D spectral decomposition', D-ell*(S.eye(2)+P))
check('D projector idempotent', P*P-P)
g = S.Matrix([2*a,a*a-1/a,-2])
check('hard binary determinant', g[0]*g[2]-g[1]**2+(a**3+1)**2/a**2)
check('binary affine determinant equation', (g[0]*g[2]+g[1]**2)*a*a-(a**6-6*a**3+1))
# On the affine cross-relation g1^2=4a, the twelfth-power relation is a^6=1.
z = S.symbols('z')
check('affine twelfth relation modulo cross-relation',
      S.rem((2*a)**12-z**12, z*z-4*a,z)-4**6*a**6*(a**6-1))

# Explicit genuinely complex, nonzero-eigenvalue example with a zero first absorption.
w = -S.Rational(1,2)+S.sqrt(3)*S.I/2
eta = -w
A,B,D = gadgets(-eta,1/eta,3)
N = 2*A-4*S.eye(2)
u = S.Matrix([1,eta])
v = S.Matrix([[-2,2/eta]])
check('isotropic example factorization', N-u*v)
check('isotropic example Q(u)=0', 1+eta**3)
pairing = S.simplify((v*B*u)[0])
assert pairing != 0
records.append({'name':'isotropic example B pairing nonzero','passed':True,'value':str(pairing)})
absorption = [S.simplify(sum(x**3 for x in A**j*B*u)) for j in range(4)]
assert any(x != 0 for x in absorption)
records.append({'name':'four-column absorption example','passed':True,'values':[str(x) for x in absorption]})

# Singular-A surface. These checks support the additional complete branch proof.
a,b = S.symbols('a b')
A,B,D = gadgets(a,b,a*b)
u = S.Matrix([1,a]);v = S.Matrix([[1,b]])
check('singular A factorization', A-u*v)
p=1+a*b;z=a+b*b
check('singular row binary determinant', b*p*p-z*z-(a*a-b)*(b**3-1))
Aa,Ba,Da = gadgets(-1,b,-b)
uu=S.Matrix([1,-1])
check('first isotropic repair BA', Ba*uu-(b-1)*S.Matrix([b,1]))
check('second isotropic repair DA cubic modulo b3=-1',
      S.rem(S.expand(sum(x**3 for x in Da*uu)),b**3+1,b)-48*b*(b+1))

A,B,D = gadgets(-b*b,b,-b**3)
g=S.Matrix([1+b**3,-b*b,b*(1+b**3)])
check('curve binary determinant', g[0]*g[2]-g[1]**2-b*(1+b**3+b**6))
check('curve left absorption', 1+3*(-b*b)*b+3*b*b*b-b**3*b**3-(1-b**6))
cyclo9=b**6+b**3+1
red=lambda expr:S.rem(S.expand(expr),cyclo9,b)
check('ninth root D determinant', red(D.det())+6)
check('ninth root D trace square', red(S.trace(D)**2)+27)
check('ninth root D B commutator', red((D*B-B*D).det())+9*(b**3+1))
check('ninth root B trace', red(S.trace(B))+3*b**3)

A,B,D = gadgets(a,1,a)
check('b=1 actual B row source', B-(1+a)*S.Matrix([1,1])*S.Matrix([[1,a]]))
check('b=1 D decomposition', D-2*(1+a)*S.Matrix([[a*a-a+1,a],[a,a*a-a+1]]))
check('b=1 binary determinant', (1+a*a)**2-(2*a)**2-(a*a-1)**2)
check('b=1 affine residual', (1+a*a)**2+(2*a)**2-(a**4+6*a*a+1))

# The fully complex example is not merely a cube-root diagonal gauge of a real f.
af=1+S.I;bf=(-1+S.I)/2
Af,Bf,Df=gadgets(af,bf,3)
check('nongauge-real example repeated eigenvalue', (Af-2*S.eye(2))**2)
for omega in [S.Integer(1),w,w**2]:
    assert S.simplify(S.im(omega*af)) != 0
    assert S.simplify(S.im(omega*bf/3)) != 0
records.append({'name':'nongauge-real example and reversal','passed':True})

# Infinite-order first gadget, common-direction residuals.
x,t=S.symbols('x t')
ar=x*x/(x**3-2);br=-x/(x**3-2);cr=(2*x**3-1)/(x**3-2)
A,B,D=gadgets(ar,br,cr)
check('diagonal-rank commutator', (A*B-B*A).det()+4*x**3*(x**6-1)**2/(x**3-2)**6)
for sign,aa in [(1,1/(2-t)),(-1,1/t)]:
    bb=aa*t;cc=1+aa*(t-1)
    A,B,D=gadgets(aa,bb,cc)
    Pp=t**3+t*t-t+1 if sign==1 else t**3-t*t+t+1
    denom=(t-2)**6 if sign==1 else t**5
    check(f'affine-other commutator sign {sign}', (A*B-B*A).det()+2*(t-1)**2*Pp/denom)

a=S.symbols('a');bb=-a+S.I*(1+a);cc=1+a-bb
A,B,D=gadgets(a,bb,cc)
a0=(-1+2*S.I)/5;R=5*a*a+5*(1-S.I)*a+1-2*S.I
check('one-isotropic affine line B commutator factor',
      (A*B-B*A).det()+(1+S.I)*(2-S.I)**3/S.Integer(5)*(a+1)**2*(a-a0)**2*R)
rem=lambda z:S.rem(S.Poly(S.expand(z),a,extension=S.I),S.Poly(R,a,extension=S.I)).as_expr()
check('one-isotropic affine line D commutator remainder',
      rem((A*D-D*A).det())-(704-128*S.I)/25*(a+S.Rational(2,5)-S.I/20))
check('one-isotropic affine line D trace remainder',
      rem(S.trace(D))-(-6-8*S.I)/5*(a+S.Rational(2,5)-S.I/5))
check('D commutator linear zero excluded',R.subs(a,-S.Rational(2,5)+S.I/20)-(S.Rational(3,80)+S.I/20))
check('D trace linear zero excluded',R.subs(a,-S.Rational(2,5)+S.I/5)-(S.Rational(3,5)+S.I/5))
aa=a0
phi0=1+3*aa**3;phi1=aa+aa*aa+2*aa**3
check('isotropic affine residual Phi',phi1/phi0-(-3+4*S.I)/25)
g0=11+2*S.I;g1=-3+4*S.I
check('Phi row binary determinant',g0*g0-g1*g1-(124+68*S.I))
check('Phi row binary affine cross test',g0*g0+g1*g1-(110+20*S.I))

# Both column eigenlines isotropic: symbolic identities modulo w^2+w+1.
ww=S.symbols('w');aa=1/(1-2*ww);bb=-aa*ww;cc=(2-ww)/(1-2*ww)
import itertools
ff=[1,aa,bb,cc];Sinv_num=S.Matrix([[1,1],[-1,-ww]])
transformed=[]
for weight in range(4):
    xx=[1]*weight+[0]*(3-weight)
    val=sum(ff[sum(bits)]*S.prod(Sinv_num[xx[j],bits[j]] for j in range(3))
            for bits in itertools.product([0,1],repeat=3))*(1-2*ww)
    transformed.append(S.rem(S.cancel(val),ww**2+ww+1,ww))
check('both-isotropic f basis transform',S.Matrix(transformed)-S.Matrix([6*(1-ww),-3*(ww+2),0,0]))
Smat=S.Matrix([[-ww,-1],[1,1]])
ee=[1,0,0,1];transformed=[]
for weight in range(4):
    xx=[1]*weight+[0]*(3-weight)
    val=sum(ee[sum(bits)]*S.prod(Smat.T[xx[j],bits[j]] for j in range(3))
            for bits in itertools.product([0,1],repeat=3))
    transformed.append(S.rem(S.expand(val),ww**2+ww+1,ww))
check('both-isotropic equality transform',S.Matrix(transformed)-S.Matrix([0,2+ww,1-ww,0]))

# Anti-reversal family, including escape of arbitrary root-of-unity order.
a,z=S.symbols('a z', nonzero=True)
A,B,D=gadgets(a,-a,-1)
check('anti-reversal first gadget square',A*A-(1-a*a)*S.eye(2))
check('anti-reversal B plus eigenvalue', B*S.Matrix([1,1])-(1+a)*S.Matrix([1,1]))
check('anti-reversal B minus eigenvalue', B*S.Matrix([1,-1])-(1+a)*(1-2*a)*S.Matrix([1,-1]))
check('anti-reversal Phi ratio', (a-a*a-2*a**3)/(1+a**3)-a*(1-2*a)/(1-a+a*a))
aprime=a*(1-2*a)/(1-a+a*a)
check('anti-reversal root transformation', (1-2*aprime).subs(a,(1-z)/2)-(5*z*z-4*z+3)/(z*z+3))
num=5*z*z-4*z+3;den=z*z+3
check('anti-reversal unit-circle norm difference', num*num.subs(z,1/z)-den*den.subs(z,1/z)-4*(z-1)**2*(3*z*z-2*z+3)/z**2)
check('anti-reversal rational residual', aprime.subs(a,S.Rational(1,3))-S.Rational(1,7))
check('anti-reversal complex residual', aprime.subs(a,(1+2*S.I)/5)-(7+4*S.I)/13)
check('anti-reversal binary residual determinant', (3-2*S.I)**2-(7+4*S.I)**2-(-28-68*S.I))
check('anti-reversal binary residual affine test', (3-2*S.I)**2+(7+4*S.I)**2-(38+44*S.I))

t=S.symbols('t', real=True)
ap=S.I*t
muplus=1+ap+2*ap**2;muminus=1-ap
check('reversal-symmetric B norm difference',muplus*S.conjugate(muplus)-muminus*S.conjugate(muminus)-4*t*t*(t*t-1))
check('reversal-symmetric imaginary residual Phi',(S.I+S.I**2+2*S.I**3)/(1+3*S.I**3)-(1-2*S.I)/5)

# Classification of common invariant lines of all three actual gadgets.
a,b,x=S.symbols('a b x', nonzero=True)
c=1+a*x-b/x
A,B,D=gadgets(a,b,c);v=S.Matrix([[1,x]])
RB=a*a*x**3+a*a-a*b*x+a*x*x-b*b*x*x-b
RD=x*((v*D)[1]-x*(v*D)[0])
E=-(a*a*x*x+1)*b-a**3*x+a*a*x**3+a*a+a*x*x
check('common-line B row equation',(v*B)[1]-x*(v*B)[0]-RB)
check('common-line D remainder',S.rem(S.Poly(S.cancel(RD),b),S.Poly(RB,b)).as_expr()-(x**3-1)*E/x**2)
L=a*a*x*x+1;U=-a**3*x+a*a*x**3+a*a+a*x*x
check('common-line elimination of b', L*L*RB.subs(b,U/L)+a*a*x*x*(x-a*a)*(x**3+1)*(a*x+1)**2)
for eps in [S.I,-S.I]:
    check(f'common-line zero denominator {eps}',U.subs(a,eps/x)-(eps-1)*(x**3+1)/x**2)
check('common-line residual x=a squared',E.subs(x,a*a)-(a**6+1)*(a*a-b))
check('common-line x=1 factor',RB.subs(x,1)-(a-b)*(2*a+b+1))
check('common-line x=-1 factor',RB.subs(x,-1)-(a-b)*(b+1))

a,b,c=S.symbols('a b c')
A,B,D=gadgets(a,b,c);K=A*B-B*A
check('commuting first off-diagonal',K[0,1]-(1-c)*(a*a-b))
check('commuting second off-diagonal',K[1,0]-(c-1)*(b*b-a*c))
check('commuting c=1 diagonal',K[0,0].subs(c,1)-(b**3-a**3))

w0=(-1+S.sqrt(3)*S.I)/2
a1=1/(1-2*w0);a2=w0*w0/(1-2*w0*w0)
check('both isotropic common-line first ratio',(1+a1)/(1+a1*w0)-2)
check('both isotropic common-line second ratio',(1+a2)/(1+a2*w0)-S.Rational(1,2))


# Complete order-two branch.
a,b,x,t,u,M,v=S.symbols('a b x t u M v')
A,B,D=gadgets(a,b,-1)
check('order-two square',A*A-(1+a*b)*S.eye(2))
check('order-two B determinant factor',B.det()+(a-b-1)*(a*a+a*b+a+b*b-b+1))
check('order-two traces',S.Matrix([S.trace(B),S.trace(A*B),S.trace(D)])-S.Matrix([2*(1+a*b),a**3+b**3,3*(a**3+b**3)]))
check('order-two D determinant invariant identity',D.det()-(2*(a**3+b**3)**2-2*(a*b+1)*(a**3-b**3)-(a*b+1)*(3*a*a*b*b+1)))
detinv=2*v*v-2*(x+1)*M-(x+1)*(3*x*x+1)
detinv=detinv.subs(M,1+3*x-4*(1+x)**2/t).subs(v*v,-4*u*(1+x)**3/t)
check('order-two finite-group D determinant',detinv-(x+1)**3/t*(8-8*u-3*t))
check('order-two finite-group D trace invariant',9*(-4*u*(1+x)**3/t)/detinv-36*u/(8*u+3*t-8))
svals=[S.Integer(1),S.Integer(2),(3+S.sqrt(5))/2,(3-S.sqrt(5))/2]
for ti in svals:
    for ui in svals:
        denominator=S.simplify(8*ui+3*ti-8)
        assert denominator!=0
        jvalue=S.simplify(36*ui/denominator)
        assert jvalue<0 or jvalue>4
records.append({'name':'all sixteen order-two finite-group D invariants lie outside [0,4]','passed':True})
A,B,D=gadgets(a,a-1,-1)
check('order-two singular B actual rank one',B-(a*a-a+1)*S.ones(2))
g0,g1,g2=1+a,2*a-1,a-2
check('order-two singular B binary determinant',g0*g2-g1*g1+3*(a*a-a+1))
check('order-two singular B affine cross',g0*g2+g1*g1-(5*a*a-5*a-1))
check('order-two singular B affine plus resultant',S.resultant(5*a*a-5*a-1,g0-g1,a)-9)
check('order-two singular B affine minus resultant',S.resultant(5*a*a-5*a-1,g0+g1,a)+9)


# Complete order-four branch.
a,c,L,d=S.symbols('a c L d', nonzero=True)
b=-(c*c+1)/(2*a);C=1+c
A,B,D=gadgets(a,b,c)
lval=S.trace(A*B)/C**3;dval=B.det()/C**4
check('order-four zero trace B',S.trace(B))
check('order-four D trace',S.trace(D)/C**3-(3*lval+1))
check('order-four D determinant',D.det()/C**6-(2*lval*lval+2*lval+dval+S.Rational(3,8)))
check('order-four AD trace',S.trace(A*D)/C**4-(lval-2*dval+S.Rational(1,2)))
a,b,c,r,s=S.symbols('a b c r s');A,B,D=gadgets(a,b,c)
g0,g1,g2=r+a*s,a*r+b*s,b*r+c*s
check('nilpotent B kernel first contraction relation',g0+b*g1-(S.Matrix([[r,s]])*B)[0])
check('nilpotent B kernel second contraction relation',a*g1+c*g2-(S.Matrix([[r,s]])*B)[1])
L=S.symbols('L');E=32*L*L+16*L+3
expected=S.Matrix([[10000,1,9604,87616],[3844,-16079,-29952,-39548],[5184,-167,-5276,-14768],[132496,83089,45540,6016]])
actual=S.Matrix([[S.resultant(8*(3*L+1)**2-j*E,4*(-8*L*L+2*L+1)**2-k*E,L)/4096 for k in [0,1,2,4]] for j in [0,1,2,4]])
check('order-four S4 exact resultant table',actual-expected)
assert all(v!=0 for v in actual)
records.append({'name':'order-four S4 table has no zero entries','passed':True})
c=S.symbols('c');x=-(c*c+1)/2;q=c+x*(c-1);p=c*c-x*(c-1)
check('order-four pair common diagonal relation',p*q-x**3+(c+1)**2*(c**4-2*c**3-2*c*c-2*c+1)/8)
check('order-four pair upper off-diagonal relation',-p+p/x*(1-c)+2*x*(1-c)+q+c*c-1-c*(c-1)*(c+1)**2/(c*c+1))
z=S.symbols('z');C=2/(1-z);c=(1+z)/(1-z);x=-(c*c+1)/2
P=(z**4-z**3+2*z*z+z-2)/(8*z)
Q=-(z**4+z**3+2*z*z-z-2)/(8*z)
p=P*C**3;q=Q*C**3;Z=z**4+10*z*z-4
check('order-four pair singular D compatibility',(p*q-x**3)/C**6-Z/(64*z*z))
h0=1+2*p+q;h3=p+2*q+c**3
H0=-(z*z-4*z+2)/(8*z);H3=(z*z+4*z+2)/(8*z)
check('order-four pair singular D endpoints',S.Matrix([h0/C**3,h3/C**3])-S.Matrix([H0,H3]))
check('order-four pair endpoint product reduction',H0*H3-(11*z*z-4)/(32*z*z)+Z/(64*z*z))
check('order-four pair fourth-power difference',H0**4-H3**4+(z*z+2)*(z**4+20*z*z+4)/(128*z**3))
h1cube=p*(1+2*x)**3+c**3*q*q+3*c*x*x*(1+2*x)**2+3*c*c*x*q*(1+2*x)
ranknum=z**8+5*z**7+18*z**6+53*z**5+82*z**4+10*z**3+44*z*z+20*z-8
check('order-four pair rank-one exclusion identity',(h1cube-h0*h0*h3)/C**9-ranknum/(512*z**3))
check('order-four pair rank-one remainder',S.rem(ranknum,Z,z)-16*(z+1)**2)

report = {'scope':'symbolic identities accompanying hand proofs; not a correctness certificate for reductions',
          'checks':records,'count':len(records),'all_passed':True}
(OUT/'complex_boundary_checks.json').write_text(json.dumps(report,indent=2)+'\n')
print(json.dumps(report,indent=2))


==> anc/verify_complex_low_order_boundary.py <==
"""Hand-elimination identities for the order-3/order-5 boundary; no Groebner routine."""
from complex_order_algebra import *
import json
checks=[]
def ck(name,expr):
 if isinstance(expr,s.MatrixBase):assert all(s.expand(t)==0 for t in expr),name
 else:assert s.factor(expr)==0,(name,s.factor(expr))
 checks.append(name)
mod=h*h-3*h+1
red=lambda t:s.factor(s.rem(s.expand(t),mod,h))
X=c-(1+c)**2*(3-h);R0=c*c+(2-h)*c+1
P0=R0*((h-2)*c+2*h-5);Q0=R0*((2*h-5)*c+h-2)
ck('trace B from first invariant',s.trace(B)-(1+c)**2*(1-2/h)-2*(a*b-c+(1+c)**2/h))
ck('x equals -R/h',red(X+(3-h)*R0))
ck('pq relation forces R zero',red(P0*Q0-X**3+(c+1)**2*(11*h-29)*R0**2))
U=2*(h*(c**4+1)+(2-2*h)*(c**3+c)+(2*h+1)*c*c)
V=(7*h-3)*(c**4+1)+(3-12*h)*(c**3+c)+(20*h-10)*c*c
M2=s.Matrix([[(5*h-2)*c-(3*h-1),-(3*h-1)*c+(5*h-2)],[(16*h-6)*c-(13*h-5),-(13*h-5)*c+(16*h-6)]])
det2=red(M2.det())
ck('published two-by-two determinant',red(det2+(c-1)*(c+1)*(34*h-13)))
MP2=M2.copy();MP2[:,0]=s.Matrix([U,V]);MQ2=M2.copy();MQ2[:,1]=s.Matrix([U,V])
ck('published two-by-two Cramer p',red(MP2.det()-det2*P0))
ck('published two-by-two Cramer q',red(MQ2.det()-det2*Q0))
for pattern in (False,True):
 raw=five_equations(pattern,False)[1:5]
 direct=[inv(fun(v*matrix**power)) for power,matrix,fun in [(1,A,C if pattern else R),(1,A.adjugate(),C if pattern else R),(2,A,R if pattern else C),(2,A.adjugate(),R if pattern else C)]]
 for i,(polynomial,power) in enumerate(zip(direct,[3,3,4,4])):
  ck(f'{pattern} raw h scaling {i+1}',s.cancel(h**power*polynomial.subs(x,c-(1+c)**2/h)-raw[i]))
 gs=[]
 for t in raw:
  poly=s.Poly(t,p,q);mixed=poly.coeff_monomial(p*q)
  ex=red(t-mixed*p*q+mixed*X**3)
  pol=s.Poly(ex,p,q)
  ck(f'{pattern} equal squared coefficients',pol.coeff_monomial(p*p)-pol.coeff_monomial(q*q))
  assert set(pol.monoms())<=set([(2,0),(0,2),(1,0),(0,1),(0,0)])
  gs.append(ex)
 ck(f'{pattern} published first linear combination',red(gs[0]-gs[1]-(c+1)**2*(M2[0,0]*p+M2[0,1]*q-U)))
 ck(f'{pattern} published second linear combination',red(gs[2]+h*(c+1)**2*gs[0]-(c+1)**4*(M2[1,0]*p+M2[1,1]*q-V)))
 M=s.Matrix([[s.Poly(t,p,q).coeff_monomial(v) for v in [p*p,p,q]] for t in gs[:3]])
 rhs=-s.Matrix([t.subs({p:0,q:0}) for t in gs[:3]])
 det=red(M.det());expected=(-1 if not pattern else 1)*(c-1)*(c+1)**7*(610*h-233)
 ck(f'{pattern} coefficient determinant',red(det-expected))
 MP=M.copy();MP[:,1]=rhs;MQ=M.copy();MQ[:,2]=rhs
 ck(f'{pattern} Cramer p',red(MP.det()-det*P0))
 ck(f'{pattern} Cramer q',red(MQ.det()-det*Q0))
 at1=[red(t.subs(c,1)) for t in gs]
 ck(f'{pattern} c=1 sum equation',red(at1[0]-at1[1]-(8*h-4)*(p+q)+40))
 WW=296*h-774 if not pattern else 1224*h-3206
 coeff=s.Poly(at1[1],p,q).coeff_monomial(p*p)
 ck(f'{pattern} c=1 square sum',red(at1[1]-coeff*(p*p+q*q-WW)))
 ck(f'{pattern} c=1 forced sum',red((8*h-4)*(20*h-50)-40))
 factor=64 if not pattern else 96
 ck(f'{pattern} c=1 contradiction',red(WW-(20*h-50)**2+2*(4*h-11)**3-factor*(29*h-76)))
Y=s.symbols('Y');X3=-c*c-c-1
r,t=1,Y
for k in range(2):
 realrow=s.Matrix([[r,t/a]])
 g=F(realrow)
 ck(f'order3 row {k} first output',g[0]-(r+t))
 ck(f'order3 row {k} middle invariant',(g[1]*a*a-(p*r+X3*t)).subs({p:a**3,b:X3/a}))
 ck(f'order3 row {k} last invariant',(g[2]*a-(X3*r+c*t)).subs(b,X3/a))
 r,t=s.expand(r+t),s.expand(X3*r+c*t)
ck('order3 B row equations first',(a*a+b*c-(Y/a)*(1+a*b))*a-(p+a*b*c-Y*(1+a*b)).subs(p,a**3))
ck('order3 B row equations second',((Y/a)*(a+b*b)-(a*b+c*c))*a**3-(Y*(p+(a*b)**2)-p*(a*b+c*c)).subs(p,a**3))
w=s.symbols('w');wm=w*w+w+1
wred=lambda t:s.factor(s.rem(s.expand(t),wm,w))
kk=(A*B-B*A).det().subs({b:-a*w,c:1+a*(1+w)})
ck('two forbidden eigenlines commutator',wred(kk-a**4*(-7*a*a+a*w+w+1)))
for i,aa in enumerate([1/(1-2*w),w*w/(1-2*w*w)]):
 num,den=s.together(((1+a)/(1+a*w)).subs(a,aa)).as_numer_denom()
 ratio=wred(wred(num)*s.invert(den,wm,w));ck(f'two forbidden eigenlines ratio {i}',ratio-(2 if i==0 else s.Rational(1,2)))
# Exceptional order-three charts checked as exact polynomial reductions.
bb=s.symbols('bb');f0=[1,0,bb,w];A0=s.Matrix([[1,bb],[0,w]]);B0=s.Matrix([[1,bb*w],[bb*bb,w*w]])
ck('a=0 absorption',s.rem((1+bb**6+w),bb**3-w,bb).subs(w*w,-w-1))
g=[1,bb*bb*w,-bb*w]
ck('a=0 binary determinant',wred(s.rem(g[0]*g[2]-g[1]**2-bb*w*w,bb**3-w,bb)))
ck('a=0 binary affine exclusion',wred(s.rem(g[0]*g[2]+g[1]**2-bb*(1-w),bb**3-w,bb)))
ck('infinite B row chart matrix',B.subs({a:-1,b:1,c:0})-s.Matrix([[0,1],[0,-1]]))
ck('infinite B row chart contraction',s.Matrix(F(s.Matrix([[0,1]]))).subs({a:-1,b:1,c:0})-s.Matrix([-1,1,0]))
ck('infinite B row chart absorbs after A',(A*B).subs({a:-1,b:1,c:0})-s.Matrix([[0,0],[0,-1]]))
report={'exact_check_groups':len(checks),'passed':checks,'groebner_calls':False,'floating_point':False,'limits':'Projective orbit, absorption, and finite-pair/common-line arguments are hand proofs in the note.'}
(HERE/'complex_low_order_boundary_checks.json').write_text(json.dumps(report,indent=2)+'\n');print(json.dumps(report,indent=2))


==> anc/verify_merge.json <==
{
  "status": "passed",
  "count": 111,
  "checks": [
    "gauge reversal 0,0,0",
    "gauge reversal 0,0,1",
    "gauge reversal 0,0,2",
    "gauge reversal 0,0,3",
    "gauge reversal 0,1,0",
    "gauge reversal 0,1,1",
    "gauge reversal 0,1,2",
    "gauge reversal 0,1,3",
    "gauge reversal 0,2,0",
    "gauge reversal 0,2,1",
    "gauge reversal 0,2,2",
    "gauge reversal 0,2,3",
    "gauge reversal 1,0,0",
    "gauge reversal 1,0,1",
    "gauge reversal 1,0,2",
    "gauge reversal 1,0,3",
    "gauge reversal 1,1,0",
    "gauge reversal 1,1,1",
    "gauge reversal 1,1,2",
    "gauge reversal 1,1,3",
    "gauge reversal 1,2,0",
    "gauge reversal 1,2,1",
    "gauge reversal 1,2,2",
    "gauge reversal 1,2,3",
    "gauge reversal 2,0,0",
    "gauge reversal 2,0,1",
    "gauge reversal 2,0,2",
    "gauge reversal 2,0,3",
    "gauge reversal 2,1,0",
    "gauge reversal 2,1,1",
    "gauge reversal 2,1,2",
    "gauge reversal 2,1,3",
    "gauge reversal 2,2,0",
    "gauge reversal 2,2,1",
    "gauge reversal 2,2,2",
    "gauge reversal 2,2,3",
    "gauge reversal 3,0,0",
    "gauge reversal 3,0,1",
    "gauge reversal 3,0,2",
    "gauge reversal 3,0,3",
    "gauge reversal 3,1,0",
    "gauge reversal 3,1,1",
    "gauge reversal 3,1,2",
    "gauge reversal 3,1,3",
    "gauge reversal 3,2,0",
    "gauge reversal 3,2,1",
    "gauge reversal 3,2,2",
    "gauge reversal 3,2,3",
    "gauge reversal 4,0,0",
    "gauge reversal 4,0,1",
    "gauge reversal 4,0,2",
    "gauge reversal 4,0,3",
    "gauge reversal 4,1,0",
    "gauge reversal 4,1,1",
    "gauge reversal 4,1,2",
    "gauge reversal 4,1,3",
    "gauge reversal 4,2,0",
    "gauge reversal 4,2,1",
    "gauge reversal 4,2,2",
    "gauge reversal 4,2,3",
    "gauge reversal 5,0,0",
    "gauge reversal 5,0,1",
    "gauge reversal 5,0,2",
    "gauge reversal 5,0,3",
    "gauge reversal 5,1,0",
    "gauge reversal 5,1,1",
    "gauge reversal 5,1,2",
    "gauge reversal 5,1,3",
    "gauge reversal 5,2,0",
    "gauge reversal 5,2,1",
    "gauge reversal 5,2,2",
    "gauge reversal 5,2,3",
    "exact six real affine directions",
    "all affine directions counted",
    "exact eighteen affine directions with nonzero first endpoint",
    "imaginary endpoint ratio under reversal 0",
    "imaginary endpoint ratio under reversal 1",
    "extra affine phase (0, 0, 0)",
    "extra affine phase (0, 0, 1)",
    "extra affine phase (0, 1, 0)",
    "extra affine phase (0, 1, 1)",
    "extra affine phase (1, 0, 0)",
    "extra affine phase (1, 0, 1)",
    "extra affine phase (1, 1, 0)",
    "extra affine phase (1, 1, 1)",
    "real absorption factor",
    "real quadratic positive factor",
    "real binary determinant",
    "real affine endpoint line",
    "elliptic commutator determinant",
    "same trace determinant identity",
    "group commutator trace identity",
    "rank-one phi 0",
    "rank-one phi 1",
    "rank-one phi 2",
    "rank-one phi 3",
    "worked B 0,0",
    "worked AB 0,0",
    "worked B 0,1",
    "worked AB 0,1",
    "worked B 1,0",
    "worked AB 1,0",
    "worked B 1,1",
    "worked AB 1,1",
    "worked absorption factor",
    "worked binary determinant",
    "column convention similarity 0,0",
    "column convention similarity 0,1",
    "column convention similarity 1,0",
    "column convention similarity 1,1",
    "nonnegative obstruction invariant"
  ],
  "real_affine_directions": [
    [
      "0",
      "1",
      "0",
      "-1"
    ],
    [
      "0",
      "1",
      "0",
      "1"
    ],
    [
      "1",
      "-1",
      "-1",
      "1"
    ],
    [
      "1",
      "0",
      "-1",
      "0"
    ],
    [
      "1",
      "0",
      "1",
      "0"
    ],
    [
      "1",
      "1",
      "-1",
      "-1"
    ]
  ],
  "scope": "Selected exact identities and finite projective-family intersection, not automatic proof verification."
}


==> anc/verify_merge.py <==
"""Exact checks added for the merged real/complex manuscript.

The real-intersection argument is proved in the text; this script independently
enumerates all projective affine representatives, gauges, and reversals.
It also checks the matrix identities newly retained in Appendix B.
"""
from pathlib import Path
from itertools import product
import json
import sympy as S

checks=[]
def eq(name,a,b=0):
    assert S.simplify(S.expand(a-b))==0,(name,S.simplify(a-b))
    checks.append(name)
def truth(name,condition):
    assert condition,name
    checks.append(name)
def normal(v):
    first=S.sympify(next(x for x in v if x!=0))
    return tuple(S.simplify(S.expand_complex(S.sympify(x)/first)) for x in v)

ii=S.I; om=(-1+ii*S.sqrt(3))/2
reps=[(1,0,1,0),(1,0,-1,0),(1,1,-1,-1),(1,-1,-1,1),
      (1,ii,1,ii),(1,-ii,1,-ii)]
reals=set(); allpoints=set()
for j,h in enumerate(reps):
    for k in range(3):
        g=tuple(S.simplify(om**(k*l)*h[l]) for l in range(4))
        for rev in range(2):
            z=normal(g[::(-1 if rev else 1)])
            allpoints.add(z)
            if all(S.simplify(S.im(v))==0 for v in z):
                reals.add(z)
        right=tuple(S.simplify(om**(-k*l)*h[3-l]) for l in range(4))
        for l in range(4):
            eq(f'gauge reversal {j},{k},{l}',g[3-l],right[l])
expected={normal(h[::(-1 if rev else 1)]) for h in reps[:4] for rev in range(2)}
truth('exact six real affine directions',reals==expected and len(reals)==6)
truth('all affine directions counted',len(allpoints)==24)
truth('exact eighteen affine directions with nonzero first endpoint',
      len([v for v in allpoints if v[0]!=0])==18)
for rev in range(2):
    h=reps[4][::(-1 if rev else 1)]
    truth('imaginary endpoint ratio under reversal '+str(rev),S.im(h[3]/h[0])!=0)
for bits in product(range(2),repeat=3):
    q=sum(bits[i]*bits[j] for i in range(3) for j in range(i+1,3))
    eq('extra affine phase '+str(bits),ii**sum(bits)*(-1)**q,reps[4][sum(bits)])

# Original-basis absorption identities and the real binary determinant.
u0,u1,v0,v1,r,s,a,b,c=S.symbols('u0 u1 v0 v1 r s a b c',real=True)
eq('real absorption factor',u0**3+u1**3,(u0+u1)*(u0*u0-u0*u1+u1*u1))
eq('real quadratic positive factor',u0*u0-u0*u1+u1*u1,(u0-u1/2)**2+3*u1*u1/4)
g=[r+a*s,a*r+b*s,b*r+c*s]
eq('real binary determinant',g[0]*g[2]-g[1]**2,(b-a*a)*r*r+(c-a*b)*r*s+(a*c-b*b)*s*s)
eq('real affine endpoint line',g[0]+g[2],(1+b)*r+(a+c)*s)

# Elliptic matrix lemma; inverses are algebraic identities, not gadgets.
p,q,r,s,t,u=S.symbols('p q r s t u',real=True)
A=S.Matrix([[p,-q],[q,p]]); T=S.Matrix([[r,s],[t,u]])
comm=A*T-T*A
eq('elliptic commutator determinant',comm.det(),-q*q*((s+t)**2+(r-u)**2))
X=A*T; Y=T*A; dd=A.det()*T.det(); tau=S.trace(X)
eq('same trace determinant identity',(X-Y).det(),2*dd-tau*tau+S.trace(X*Y))
eq('group commutator trace identity',S.trace(A*T*A.inv()*T.inv()),2-comm.det()/dd)

# Concrete hard input / rank-one ternary output from Appendix B.4.
rr=S.symbols('rr')
f=[1,-rr**2,rr,-1]
red=lambda z:S.rem(S.expand(z),2*rr**3-1,rr)
phi=[sum(S.prod(f[z+i+j] for z in [1]*k+[0]*(3-k)) for i in range(2) for j in range(2)) for k in range(4)]
for k in range(4):eq('rank-one phi '+str(k),red(phi[k]-(-rr**2)**k))
A=S.Matrix(2,2,lambda i,j:f[i+2*j])
B=S.Matrix(2,2,lambda i,j:sum(f[i+j+k]*f[j+2*k] for k in range(2)))
targetB=S.Matrix([[S.Rational(1,2),-rr/2],[0,S.Rational(1,2)]])
targetH=S.Matrix([[S.Rational(1,2),0],[-rr**2/2,-S.Rational(1,4)]])
for i,j in product(range(2),repeat=2):
    eq(f'worked B {i},{j}',red(B[i,j]-targetB[i,j]))
    eq(f'worked AB {i},{j}',red((A*B)[i,j]-targetH[i,j]))
eq('worked absorption factor',red(1-8*rr**6/27),S.Rational(25,27))
eq('worked binary determinant',red(rr-rr**4),rr/2)

# Check column-tensor similarity convention directly, for a nonsymmetric T.
f=S.symbols('f0:4'); T=S.Matrix([[1,2],[3,5]]); U=T.inv().T
def transformed(sig,mat,outbits):
    return S.expand(sum(sig[sum(bits)]*S.prod(mat[outbits[k],bits[k]] for k in range(3)) for bits in product(range(2),repeat=3)))
ff={bits:transformed(f,T,bits) for bits in product(range(2),repeat=3)}
ee={bits:transformed([1,0,0,1],U,bits) for bits in product(range(2),repeat=3)}
Aprime=S.Matrix(2,2,lambda i,j:sum(ff[i,x,y]*ee[j,x,y] for x,y in product(range(2),repeat=2)))
Af=S.Matrix([[f[0],f[2]],[f[1],f[3]]])
for i,j in product(range(2),repeat=2):eq(f'column convention similarity {i},{j}',Aprime[i,j],(T*Af*T.inv())[i,j])
Af=S.Matrix([[1,1],[-S.sqrt(2),1]])
eq('nonnegative obstruction invariant',S.trace(Af)**2/Af.det(),4*(S.sqrt(2)-1))

result={'status':'passed','count':len(checks),'checks':checks,
        'real_affine_directions':[list(map(str,v)) for v in sorted(reals,key=str)],
        'scope':'Selected exact identities and finite projective-family intersection, not automatic proof verification.'}
Path(__file__).with_suffix('.json').write_text(json.dumps(result,indent=2)+'\n')
print(json.dumps({'status':'passed','count':len(checks)}))


==> anc/verify_platonic.py <==
"""Exact Q(sqrt(5)) exclusions for first-matrix orders 3 and 5.
No floating-point assertions are used. These verify algebra, not graph legality.
"""
from pathlib import Path
import sys,json
import sympy as S
OUT=Path(__file__).resolve().parent
sqrt5=S.sqrt(5);K=S.QQ.algebraic_field(sqrt5)
a,b,c,x,p,q,l=S.symbols('a b c x p q l')
A=S.Matrix([[1,b],[a,c]])
B=S.Matrix([[1+a*b,a*a+b*c],[a+b*b,a*b+c*c]])
D=S.Matrix([[1+2*a**3+b**3,a*a+2*a*b*b+b*c*c],[a+2*a*a*b+b*b*c,a**3+2*b**3+c**3]])
w=1+3*a**3+3*a*a*b*b+b**3*c
xx=a+a**4+2*a*a*b+a*a*b*c+2*a*b**3+b*b*c*c
y=a*a+a*b*b+2*a**3*b+b**4+2*a*b*b*c+b*c**3
z=a**3+3*a*a*b*b+3*b**3*c+c**4
E=S.Matrix([[w,y],[xx,z]])
C=1+c;da=A.det();db=B.det();abtr=S.trace(A*B)
checks=[]
def eq(name,e):
 assert S.expand(e)==0,(name,S.factor(e))
 checks.append(name)
eq('trace D',S.trace(D)-(3*abtr-2*C**3+6*da*C))
eq('det D',D.det()-(2*abtr**2+(-2*C**3+8*da*C)*abtr+(2*C*C-2*da)*db-2*da*C**4+4*da**2*C*C+3*da**3))
eq('trace AD',S.trace(A*D)-(C*abtr-2*db-da*C*C+4*da**2))
eq('trace E',S.trace(E)-(C**4-4*da*C*C+6*da**2-4*db))
eq('det E',E.det()-(2*da*abtr**2+2*C*abtr*db-da*C**3*abtr+4*da**2*C*abtr+4*db**2-2*db*C**4+9*db*da*C*C-11*db*da**2-da*C**6+5*da**2*C**4-9*da**3*C*C+8*da**4))
def canon(e):return K.to_sympy(K.from_sympy(e))
def poly(e):return S.Poly(e,l,domain=K)
alpha=(3+sqrt5)/2;beta=(3-sqrt5)/2
omega=[S.Integer(0),S.Integer(1),S.Integer(2),alpha,beta,S.Integer(4)]
records=[];exceptions=[]
for s in [S.Integer(1),alpha,beta]:
 ts=[S.Integer(1),S.Integer(2),alpha,beta] if s==1 else [S.Integer(1),alpha,beta]
 us=[S.Integer(0),S.Integer(1),S.Integer(2),alpha,beta] if s==1 else [S.Integer(0),S.Integer(1),alpha,beta]
 for t in ts:
  d=canon((1-2/s)**2/t)
  for u in us:
   base=poly(l*l-canon(u*d/s))
   det=poly(2*l*l+(-2+8/s)*l+(2-2/s)*d-2/s+4/s**2+3/s**3)
   assert S.gcd(base,det).degree()==0
   num=poly((3*l-2+6/s)**2)
   possible=[]
   for val in omega:
    gcd=S.gcd(base,num-poly(val)*det).monic()
    if gcd.degree()>0:
     assert gcd.degree()==1
     root=canon(-gcd.nth(0)/gcd.nth(1))
     possible.append((str(val),str(root)))
     expected=(t==u and ((s==1 and root==-1) or (s!=1 and canon(s*t)==1 and canon(root+1/s**2)==0)))
     assert expected,(s,t,u,val,root)
     exceptions.append(dict(s=str(s),t=str(t),u=str(u),L=str(root),I_D=str(val)))
   records.append(dict(s=str(s),t=str(t),u=str(u),possible=possible,detD_nonzero=True))
assert len(exceptions)==6
# Order-three two golden-ratio exceptions are escaped by AD.
for d in [S.Integer(1), S.Rational(1,2)]:
 assert 2*(1-d)*(1-2*d)==0
 assert 3-4*d!=0
 checks.append('order3 rank-one E determinant and trace at d='+str(d))
for t in [alpha,beta]:
 d=1/t
 iad=canon((-1-2*d-1+4)**2)
 assert all(canon(iad-v)!=0 for v in omega)
 checks.append('order3 golden AD escape '+str(t))
# The order-five residual forces generalized equality.
s,Z=S.symbols('s Z'); rels=s*s-3*s+1
red=lambda e:S.rem(S.together(e).as_numer_denom()[0],rels,s)
X=(1-Z*Z)/4-1/s
r=-1/s**2-(3+Z*Z)/4+2/s
d=1/s**2
zk=2*d-X*(1+3*Z*Z)/2-(1-Z*Z)**2/8+r
assert red(r-X)==0
# PQ-X^3 has only X=0 solutions when Z != 0; the exact ratio is constant.
ratio=S.cancel(((r*r-zk*zk/(Z*Z))/4-X**3)/X**2)
num,den=S.fraction(ratio)
num=S.rem(num,rels,s);den=S.rem(den,rels,s)
ratio=S.cancel(num/den)
# Cross-multiply proposed ratio, avoiding any division by X at X=0.
assert red(((r*r-zk*zk/(Z*Z))/4-X**3)+X**2/(s**2*Z*Z))==0
assert red(zk.subs(Z**2,4*s-11))==0
checks.append('order5 residual relation PQ-X^3=-X^2/(s^2 Z^2)')
# Order-three tetrahedral residual. C and c-1 are nonzero.
R=3*c**4+5*c**3+9*c*c+5*c+3
X=-c*c-c-1
Q=-(c*c+c+2)*(2*c*c+2*c+1)/(c-1)
P=(c*c+2*c+2)*(2*c*c+c+1)/(c-1)
def inv(e):
 out=0
 for (i,j,k),v in S.Poly(S.expand(e),a,b,c).terms():
  m=min(i,j);i-=m;j-=m
  assert i%3==j%3==0
  out+=v*x**m*p**(i//3)*q**(j//3)*c**k
 return out
sub=lambda e:S.cancel(inv(e).subs({x:X,p:P,q:Q}))
def rem(e):
 n,de=S.fraction(S.cancel(e));assert S.gcd(R,de)==1
 return S.rem(n,R,c)
assert S.gcd(R,X*(c+1)*(c-1))==1
assert rem(P*Q-X**3)==0
assert rem(sub(a*a*(E*S.Matrix([a,b]))[0]))==0
assert rem(sub(b*b*(E*S.Matrix([a,b]))[1]))==0
checks.append('order3 E has row direction (b,-a)')
V=S.Matrix([[b,-a]])*A
g=[V[0]+a*V[1],a*V[0]+b*V[1],b*V[0]+c*V[1]]
for name,expr in [('middle',g[1]),('endpoint_product',g[0]*g[2]),('determinant',g[0]*g[2]-g[1]**2),('affine_cross',g[0]*g[2]+g[1]**2)]:
 n,de=S.fraction(sub(expr));assert S.gcd(R,n)==1 and S.gcd(R,de)==1
 checks.append('order3 hard binary '+name)
report=dict(scope=__doc__,universal_checks=checks,invariant_cases=records,exceptions=exceptions,all_passed=True)
(OUT/'platonic_checks.json').write_text(json.dumps(report,indent=2)+'\n')
print(json.dumps({'invariant_cases':len(records),'exceptions':exceptions,'identity_groups':len(checks),'all_passed':True},indent=2))

